Octupolar bremsstrahlung waveform up to the two-loop level and the third-and-a-half post-Newtonian accuracy

Extending our recent work (which focussed on the even-parity quadrupolar part of the waveform), we compute the even-parity octupolar contribution, $U_3$, to the gravitational waveform $W \equiv \frac{c^4 r}{4G} \bar m^{i} \bar m^{j } h_{i j}$ emitted during the scattering of two masses. We work within the Multipolar Post-Minkowskian (MPM) formalism, and use the 3.5 Post-Newtonian (PN) accurate radiation-reacted quasi-Keplerian representation of the hyperbolic motion. We explicitly evaluate the frequency-domain value $\hat U_3(\omega, \theta,\phi)$ of $U_3$ up to the 2-loop level, i.e. $ O(G^4)$ contributions to $h_{ij}(\omega, \theta,\phi)$, corresponding to $O(G^3)$ contributions to $\hat U_3(\omega, \theta,\phi)$. As a crucial partial confirmation of our result, we find that the 1-loop truncation of our 3.5 PN frequency-domain MPM waveform agrees with corresponding existing Effective Field Theory (EFT) results when taking into account exactly the {\it same} (2.5PN-level) difference in the definitions of the center-of-mass origins within the two formalisms that was deduced from our previous quadrupolar comparison.

==> anc/ancillary_U3_fin.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    347212,       7912]
NotebookOptionsPosition[    344263,       7853]
NotebookOutlinePosition[    344667,       7869]
CellTagsIndexPosition[    344624,       7866]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Ancillary file to the paper \[OpenCurlyDoubleQuote]Octupolar bremsstrahlung \
waveform up to the two-loop level and the third-and-a-half post-Newtonian \
accuracy\[CloseCurlyDoubleQuote] by D. Bini, T. Damour and A. Geralico.
This (MathematicaTM .nb) file contains the explicit expressions of the \
frequency-domain MPM radiative octupolar waveform \\hat U3=1/3! \\hat U_{ijk}\
\\bar m^i \\bar m^j n^k= U3^(G^1)+U3^(G^2) +U3^(G^3) in terms of the \
dimensionless frequency  u=omega b/ p_\\infty.
The special functions entering \\hat U3 are defined as integrals in Eqs. \
(4.14)  of the paper.
Below we define replacement rules expressing them in terms of MeijerG \
functions.  \
\>", "Chapter",
 CellChangeTimes->{{3.996815645383138*^9, 3.9968156513732595`*^9}, {
   3.99804245306604*^9, 3.9980425160190697`*^9}, {3.998042629569023*^9, 
   3.998042929867613*^9}, 3.9980430461138763`*^9, {3.998043121246086*^9, 
   3.9980432978282566`*^9}, {3.9980433380737286`*^9, 
   3.9980433725958176`*^9}, {3.9980435538100834`*^9, 
   3.9980436329393883`*^9}},ExpressionUUID->"30b1fbdd-3186-d241-bfcc-\
78587f03c419"],

Cell[CellGroupData[{

Cell["\<\
Special functions/Master Integral definitions, including the second \
derivative of BesselK[nu,z] with respect to the order nu at nu=0, expressed \
in MeijerG functions. \
\>", "Section",
 CellChangeTimes->{{3.9694484292958145`*^9, 3.969448435263384*^9}, {
   3.969449740022614*^9, 3.969449745858764*^9}, {3.985928663888742*^9, 
   3.9859287558486004`*^9}, {3.998042578652563*^9, 3.998042607927622*^9}, {
   3.998043418533161*^9, 3.9980434224179897`*^9}, 
   3.9980436420950584`*^9},ExpressionUUID->"fec3661c-3f0c-d640-89a2-\
21d053486cbb"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Qas1def", "=", 
    RowBox[{
     RowBox[{"Qas", "[", 
      RowBox[{"1", ",", "u"}], "]"}], "->", 
     RowBox[{
      RowBox[{"I", "*", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "u"}]], " ", 
       RowBox[{
        RowBox[{"Pi", "^", "2"}], "/", "2"}]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "u"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "u"}]], " ", "\[Pi]", " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"2", " ", "u"}]}], "]"}]}], "-", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               FractionBox["1", "2"], "}"}], ",", 
              RowBox[{"{", "1", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"2", " ", "u"}]}], "]"}]}], ")"}]}], 
       SqrtBox["\[Pi]"]]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.969448439674217*^9, 3.969448473698768*^9}, {
  3.969448653309826*^9, 3.969448677614212*^9}, {3.9694488417661037`*^9, 
  3.9694488419104443`*^9}, {3.9694493339226723`*^9, 3.969449347124763*^9}, {
  3.969449436826399*^9, 3.969449458428367*^9}, {3.969449510001316*^9, 
  3.9694495145508533`*^9}, {3.969449712890684*^9, 3.969449713523268*^9}, {
  3.9695264438595066`*^9, 3.969526457683384*^9}, {3.977289130781023*^9, 
  3.977289159143072*^9}, {3.977289616841414*^9, 3.977289618351944*^9}, {
  3.977289800441494*^9, 3.977289801333763*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"aa86df28-1b25-f24f-9a0e-c1fc8dc94f3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qat12def", "=", 
   RowBox[{
    RowBox[{"Qat", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "->", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "u"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", "u"}], "]"}], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"]}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          SuperscriptBox["u", "2"]}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"BesselK", "[", 
          RowBox[{"0", ",", "u"}], "]"}], " ", 
         RowBox[{"MeijerG", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "}"}]}], "}"}], ",", 
           SuperscriptBox["u", "2"]}], "]"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["\[Pi]"]}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"2b68febc-68ec-bf47-a020-0906e5842a2c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d2Kdnu0", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "z"}], "]"}]}], "+", 
          RowBox[{"Log", "[", "z", "]"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "z", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "4"}], "*", "z"}], "]"}], "+", 
          RowBox[{"2", "*", "EulerGamma"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "z"}], "]"}]}], "+", 
          RowBox[{"Log", "[", "z", "]"}]}], ")"}], "*", 
        RowBox[{"z", "^", "2"}], "*", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            FractionBox["3", "2"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
          SuperscriptBox["z", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"Pi", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "*", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["z", "2"]}]}], "]"}]}]}], ")"}], "*", 
     RowBox[{"BesselK", "[", 
      RowBox[{"0", ",", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], "*", 
        RowBox[{"Pi", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}], "*", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["z", "2"]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"Pi", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "z"}], "]"}]}], "+", 
          RowBox[{"Log", "[", "z", "]"}]}], ")"}], "*", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             FractionBox["1", "2"], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"-", 
           SuperscriptBox["z", "2"]}]}], "]"}]}]}], ")"}], "*", 
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", "z"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Qas212def", "=", 
   RowBox[{
    RowBox[{"Qas2", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "->", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "  ", 
      SuperscriptBox["\[Pi]", "2"], "*", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", "u"}], "]"}]}], "+", 
     RowBox[{"2", "*", 
      RowBox[{"d2Kdnu0", "[", "u", "]"}]}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.977289786948527*^9, 3.977289816427275*^9}, 
   3.977290364988467*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"9ec1dd60-dc17-a34a-bf5c-e07d167caff7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repspecfun", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"u", ">", "0"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"{", 
       RowBox[{"Qas1def", ",", "Qat12def", ",", "Qas212def"}], "}"}], "]"}]}],
     "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.977289911791561*^9, 3.977289993399193*^9}, 
   3.996830424120147*^9, {3.998042375965126*^9, 3.9980423945556107`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"f58577b9-d49c-1147-b828-9b9fd6e25812"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repderspecfun", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"u", ">", "0"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"D", "[", 
       RowBox[{"repspecfun", ",", "u"}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9772901950383797`*^9, 3.977290264618965*^9}, 
   3.996830417198259*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"517b6ef6-3ee7-fb49-a62a-e984cc02d7bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repLN0", "=", 
   RowBox[{
    RowBox[{"LN0", "->", 
     RowBox[{"Log", "[", 
      RowBox[{"2", "*", "b0", "*", "omega", "*", 
       RowBox[{"Exp", "[", "EulerGamma", "]"}]}], "]"}]}], "/.", 
    RowBox[{"omega", "->", 
     RowBox[{"u", "*", 
      RowBox[{"pinf", "/", "b"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.99683018585231*^9, 3.996830235224691*^9}, 
   3.99804239831122*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"42fecd47-f3e8-7849-b652-c6cf1546dfb6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Spin-Weighted Spherical Harmonics", "Section",
 CellChangeTimes->{{3.9141602844661417`*^9, 3.9141603137343235`*^9}, {
   3.914160419302788*^9, 3.914160460695278*^9}, 
   3.914160557309859*^9},ExpressionUUID->"cf38d67b-0a46-864e-9a9c-\
2389372bfb6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"s_", ",", "l_", ",", "m_", ",", "th_", ",", "ph_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", "m"}], "*", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "m"}], ")"}], "!"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "-", "m"}], ")"}], "!"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "l"}], "+", "1"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "s"}], ")"}], "!"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "-", "s"}], ")"}], "!"}], "*", "4", "*", "Pi"}], 
           ")"}]}], "]"}], "*", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"th", "/", "2"}], "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"2", "*", "l"}], ")"}]}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"l", "-", "s"}], ",", "r"}], "]"}], "*", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"l", "+", "s"}], ",", 
             RowBox[{"r", "+", "s", "-", "m"}]}], "]"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"l", "-", "r", "-", "s"}], ")"}]}], "*", 
           RowBox[{"E", "^", 
            RowBox[{"(", 
             RowBox[{"I", "*", "m", "*", "ph"}], ")"}]}], "*", 
           RowBox[{
            RowBox[{"Cot", "[", 
             RowBox[{"th", "/", "2"}], "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "r"}], "+", "s", "-", "m"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", 
            RowBox[{"l", "-", "s"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Element", "[", 
           RowBox[{"ph", ",", "Reals"}], "]"}], ",", 
          RowBox[{"Element", "[", 
           RowBox[{"th", ",", "Reals"}], "]"}]}], "}"}]}]}], "]"}]}]}], ";"}],
   "\n"}]], "Input",
 CellChangeTimes->{{3.914160464792119*^9, 3.914160475826089*^9}, 
   3.914160531888729*^9, 3.9980426203542633`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"471e4e15-db5f-2346-a2f9-4033ee2f4cdc"]
}, Closed]],

Cell[CellGroupData[{

Cell["bar m in terms of polar angles (see Eq. 1.2)", "Section",
 CellChangeTimes->{{3.9694499826221504`*^9, 3.969449983752771*^9}, {
  3.985928768138834*^9, 3.9859288104678726`*^9}, {3.998042974560774*^9, 
  3.9980429754051*^9}},ExpressionUUID->"cf9670af-15d5-3a4e-90c0-c32aa46714d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"repbm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bm1", "->", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "theta", "]"}], "*", 
          RowBox[{"Cos", "[", "phi", "]"}]}], "+", 
         RowBox[{"I", "*", 
          RowBox[{"Sin", "[", "phi", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{"bm2", "->", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "theta", "]"}], "*", 
          RowBox[{"Sin", "[", "phi", "]"}]}], "-", 
         RowBox[{"I", "*", 
          RowBox[{"Cos", "[", "phi", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{"bm3", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
       RowBox[{"Sin", "[", "theta", "]"}]}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.96944998983222*^9, 3.969450124937813*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"392dc233-3c9a-cc4c-99c6-9867dab0e1e9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"bm1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "phi", "]"}], " ", 
       RowBox[{"Cos", "[", "theta", "]"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"Sin", "[", "phi", "]"}]}]}], 
     SqrtBox["2"]]}], ",", 
   RowBox[{"bm2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"Cos", "[", "phi", "]"}]}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", "theta", "]"}], " ", 
       RowBox[{"Sin", "[", "phi", "]"}]}]}], 
     SqrtBox["2"]]}], ",", 
   RowBox[{"bm3", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Sin", "[", "theta", "]"}], 
      SqrtBox["2"]]}]}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQBOIvGspCCpPfOi6pkd3pCqQvGtlMEJ/+1nFPkMVqWyD9
9+6qz/lAeklD44knQPqAXprDRyAd/WvybZYZbx2fGMTt4wPSPan/Y/WB9Jf+
z14TgPTBcDb+jUB6gUXKQfaZbx0Ddhit1QXST+/Nd7YA0gtu5QcmA+nbrM80
7gHpFt6Yw3+ANEP/zUjzWUD7q37FRAPp6/uLE1YDaYOK1lVCi9462uu4HBUG
0ooTil6BaIXNq/hFgPSW713uIPrLv94gEB0gdagPRJeoN6qIAukpP6ryjwFp
jSa1ChC9ZmXNcoUNbx0fnJnMYr3xreORSzUPI4+/dZx8+GnOWiAtcrHxp87J
t44ur2ZVegLpgAt7D8YA6Q9T1mUWAWmRKW7Fs4F0hGlEzkogDQAK9bGh
  "],
 CellLabel->"Out[77]=",ExpressionUUID->"1fd5d91e-1b7d-864a-a3a4-d1b566a50080"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["U3 @G1", "Section",
 CellChangeTimes->{{3.996815659596594*^9, 
  3.9968156833310604`*^9}},ExpressionUUID->"818cd54c-a2bd-444f-a53b-\
9ecba55d24ae"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"U3G1", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"17", "*", "nu", "*", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"4", "*", "nu"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11546"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"153", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"bm1", "*", "bm2", "*", "n1"}], "+", 
                   RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "-", 
                   RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "3"}], "-", 
                   RowBox[{
                    RowBox[{"3895", "/", "102"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"721", "/", "17"}], "*", "nu"}], "-", 
                   RowBox[{"1504", "/", "153"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"u", "^", "5"}], "/", "5773"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "39523"}], "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"113219", "/", "79046"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"64497", "/", "79046"}], "*", "nu"}], "+", 
                    RowBox[{"16766", "/", "39523"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "34638"}]}], "-", 
                   RowBox[{"39523", "*", "I", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"113219", "/", "79046"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"64497", "/", "79046"}], "*", "nu"}], "+", 
                    RowBox[{"16766", "/", "39523"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{"bm2", "/", "17319"}]}], "+", 
                   RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"46389", "/", "11546"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"93801", "/", "23092"}], "*", "nu"}], "-", 
                    RowBox[{"5834", "/", "5773"}]}], ")"}], "*", "n1", "*", 
                    "I"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "4"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"992", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"53901", "/", "992"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"21215", "/", "1984"}], "*", "nu"}], "-", 
                    RowBox[{"62131", "/", "3968"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "5773"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"106232", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"45027", "/", "53116"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"1845", "/", "15176"}], "*", "nu"}], "+", 
                    RowBox[{"42577", "/", "212464"}]}], ")"}], "*", "n1", "*",
                     "bm2"}], ")"}], "/", "17319"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"53116", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"45027", "/", "53116"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"1845", "/", "15176"}], "*", "nu"}], "+", 
                    RowBox[{"42577", "/", "212464"}]}], ")"}]}], ")"}], "/", 
                    "17319"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "3"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"15902", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"8549", "/", "23853"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"4593", "/", "31804"}], "*", "nu"}], "+", 
                    RowBox[{"20", "/", "23853"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "5773"}]}], "+", 
                   RowBox[{"31804", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"8549", "/", "23853"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"4593", "/", "31804"}], "*", "nu"}], "+", 
                    RowBox[{"20", "/", "23853"}]}], ")"}], "*", "bm1", "*", 
                    "n2", "*", 
                    RowBox[{"bm2", "/", "5773"}]}], "+", 
                   RowBox[{"13818", "*", "I", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"969", "/", "658"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"5683", "/", "18424"}], "*", "nu"}], "-", 
                    RowBox[{"20", "/", "2303"}]}], ")"}], "/", "5773"}]}]}], 
                  ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "16050"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"411", "/", "535"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"17713", "/", "12840"}], "*", "nu"}], "-", 
                    RowBox[{"52687", "/", "25680"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "5773"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3200", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"31", "/", "80"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"73", "/", "64"}], "*", "nu"}], "+", 
                    RowBox[{"2947", "/", "640"}]}], ")"}], "*", "n1", "*", 
                    "bm2"}], ")"}], "/", "5773"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1600", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"31", "/", "80"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"73", "/", "64"}], "*", "nu"}], "+", 
                    RowBox[{"2947", "/", "640"}]}], ")"}]}], ")"}], "/", 
                    "5773"}]}], ")"}], "*", "u"}], "+", 
                RowBox[{"3300", "*", "I", "*", "bm2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "3"}], "-", 
                   RowBox[{
                    RowBox[{"29", "/", "22"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"1329", "/", "440"}], "*", "nu"}], "+", 
                   RowBox[{"256", "/", "55"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "*", "bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", "n1"}]}], ")"}], "/", "5773"}]}]}], 
               ")"}], "*", 
              RowBox[{
               RowBox[{"pinf", "^", "6"}], "/", "153"}]}], "+", 
             RowBox[{"5174", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                   RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                   RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "2"}], "-", 
                   RowBox[{
                    RowBox[{"1209", "/", "398"}], "*", "nu"}], "+", 
                   RowBox[{"213", "/", "199"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "4"}], "*", "I"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"533", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"6297", "/", "1066"}], "*", "nu"}], "-", 
                    RowBox[{"1784", "/", "533"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "199"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2196", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"3017", "/", "3294"}], "*", "nu"}], "+", 
                    RowBox[{"1043", "/", "3294"}]}], ")"}], "*", "n1", "*", 
                    "bm2"}], ")"}], "/", "199"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1098", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"3017", "/", "3294"}], "*", "nu"}], "+", 
                    RowBox[{"1043", "/", "3294"}]}], ")"}]}], ")"}], "/", 
                    "199"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "3"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1244", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"2197", "/", "7464"}], "*", "nu"}], "-", 
                    RowBox[{"184", "/", "933"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "199"}]}], "+", 
                   RowBox[{"2488", "*", "I", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"2197", "/", "7464"}], "*", "nu"}], "-", 
                    RowBox[{"184", "/", "933"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{"bm2", "/", "199"}]}], "+", 
                   RowBox[{"1026", "*", "I", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1187", "/", "684"}], "*", "nu"}], "+", 
                    RowBox[{"2", "/", "171"}]}], ")"}], "*", 
                    RowBox[{"n1", "/", "199"}]}]}], ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1790"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"721", "/", "716"}], "*", "nu"}], "-", 
                    RowBox[{"3391", "/", "1432"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "199"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"240", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"17", "/", "12"}], "*", "nu"}], "+", 
                    RowBox[{"173", "/", "24"}]}], ")"}], "*", "n1", "*", 
                    "bm2"}], ")"}], "/", "199"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"120", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"17", "/", "12"}], "*", "nu"}], "+", 
                    RowBox[{"173", "/", "24"}]}], ")"}]}], ")"}], "/", 
                    "199"}]}], ")"}], "*", "u"}], "+", 
                RowBox[{"420", "*", "I", "*", "bm2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "bm1", "*", "n2"}], "+", 
                   RowBox[{"bm2", "*", "n1"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"41", "/", "28"}], "*", "nu"}], "+", "4"}], ")"}],
                   "/", "199"}]}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"pinf", "^", "4"}], "/", "153"}]}], "-", 
             RowBox[{"2860", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", "*", 
                 RowBox[{"(", 
                  RowBox[{"nu", "-", 
                   RowBox[{"5", "/", "7"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"bm1", "*", "bm2", "*", "n1"}], "+", 
                   RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "-", 
                   RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"u", "^", "3"}], "/", "9"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"10", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "/", "5"}], "+", "nu"}], ")"}], "*", 
                    "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "9"}]}], "+", 
                   RowBox[{"20", "*", "I", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], "/", "5"}], "+", "nu"}], ")"}], "*", 
                    "n2", "*", 
                    RowBox[{"bm2", "/", "9"}]}], "+", 
                   RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", "2"}], ")"}], "*", "n1", "*", "I"}]}], 
                  ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "23"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"137", "/", "46"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "9"}]}], "+", 
                   RowBox[{"4", "*", "bm1", "*", "bm2", "*", "n1"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                 "u"}], "+", 
                RowBox[{"2", "*", "I", "*", "bm2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "bm1", "*", "n2"}], "+", 
                   RowBox[{"bm2", "*", "n1"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"nu", "+", "4"}], ")"}], "/", "3"}]}]}], ")"}], 
              "*", 
              RowBox[{
               RowBox[{"pinf", "^", "2"}], "/", "17"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2860", "*", "I", "*", 
                 RowBox[{"bm1", "^", "2"}], "*", 
                 RowBox[{"n1", "/", "17"}]}], "-", 
                RowBox[{"2860", "*", "I", "*", 
                 RowBox[{"bm2", "^", "2"}], "*", 
                 RowBox[{"n1", "/", "17"}]}], "-", 
                RowBox[{"5720", "*", "I", "*", "bm1", "*", "bm2", "*", 
                 RowBox[{"n2", "/", "17"}]}]}], ")"}], "*", 
              RowBox[{"u", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"8580", "/", "17"}], "*", 
                 RowBox[{"bm2", "^", "2"}], "*", "n2"}], "-", 
                RowBox[{
                 RowBox[{"11440", "/", "51"}], "*", 
                 RowBox[{"bm1", "^", "2"}], "*", "n2"}], "-", 
                RowBox[{
                 RowBox[{"22880", "/", "51"}], "*", "bm1", "*", "bm2", "*", 
                 "n1"}]}], ")"}], "*", "u"}], "-", 
             RowBox[{"5720", "*", "I", "*", "bm2", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "*", "bm1", "*", "n2"}], "+", 
                 RowBox[{"bm2", "*", "n1"}]}], ")"}], "/", "17"}]}]}], ")"}], 
           "*", 
           RowBox[{"BesselK", "[", 
            RowBox[{"1", ",", "u"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                   RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                   RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "3"}], "-", 
                   RowBox[{
                    RowBox[{"3895", "/", "102"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"721", "/", "17"}], "*", "nu"}], "-", 
                   RowBox[{"1504", "/", "153"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "5"}], "*", "I"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"14065", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"16063", "/", "28130"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"7266", "/", "2813"}], "*", "nu"}], "+", 
                    RowBox[{"2693", "/", "2813"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "153"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"74620", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"586", "/", "205"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"12", "/", "7"}], "*", "nu"}], "-", 
                    RowBox[{"25", "/", "82"}]}], ")"}], "*", "n1", "*", 
                    "bm2"}], ")"}], "/", "459"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"37310", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"586", "/", "205"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"12", "/", "7"}], "*", "nu"}], "-", 
                    RowBox[{"25", "/", "82"}]}], ")"}]}], ")"}], "/", 
                    "459"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "4"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "25726"}], "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"61120", "/", "38589"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"16349", "/", "25726"}], "*", "nu"}], "-", 
                    RowBox[{"2806", "/", "38589"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "153"}]}], "-", 
                   RowBox[{"51452", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"61120", "/", "38589"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"16349", "/", "25726"}], "*", "nu"}], "-", 
                    RowBox[{"2806", "/", "38589"}]}], ")"}], "*", "bm1", "*", 
                    "n2", "*", 
                    RowBox[{"bm2", "/", "153"}]}], "+", 
                   RowBox[{"18832", "*", "I", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"76535", "/", "28248"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"122857", "/", "112992"}], "*", "nu"}], "-", 
                    RowBox[{"18", "/", "1177"}]}], ")"}], "*", 
                    RowBox[{"n1", "/", "51"}]}]}], ")"}], "*", 
                 RowBox[{"u", "^", "3"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4792", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"9629", "/", "7188"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"24955", "/", "86256"}], "*", "nu"}], "-", 
                    RowBox[{"146101", "/", "172512"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "17"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"15224", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"4544", "/", "1903"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"9235", "/", "15224"}], "*", "nu"}], "-", 
                    RowBox[{"39059", "/", "30448"}]}], ")"}], "*", "n1", "*", 
                    "bm2"}], ")"}], "/", "153"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7612", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"4544", "/", "1903"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"9235", "/", "15224"}], "*", "nu"}], "-", 
                    RowBox[{"39059", "/", "30448"}]}], ")"}]}], ")"}], "/", 
                    "153"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "-", 
                RowBox[{"4900", "*", "I", "*", "bm2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "3"}], "+", 
                   RowBox[{
                    RowBox[{"1", "/", "10"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                   RowBox[{
                    RowBox[{"1623", "/", "1960"}], "*", "nu"}], "+", 
                   RowBox[{"852", "/", "245"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "bm1", "*", "n2"}], "+", 
                   RowBox[{"bm2", "*", "n1"}]}], ")"}], "*", 
                 RowBox[{"u", "/", "153"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2200", "*", 
                   RowBox[{"bm2", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"246", "/", "55"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"151", "/", "40"}], "*", "nu"}], "-", 
                    RowBox[{"259", "/", "880"}]}], ")"}], "*", "n2"}], ")"}], 
                 "/", "51"}]}], ")"}], "*", 
              RowBox[{"pinf", "^", "6"}]}], "-", 
             RowBox[{"38480", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"199", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"bm1", "*", "bm2", "*", "n1"}], "+", 
                   RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "-", 
                   RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "2"}], "-", 
                   RowBox[{
                    RowBox[{"1209", "/", "398"}], "*", "nu"}], "+", 
                   RowBox[{"213", "/", "199"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"u", "^", "4"}], "/", "740"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "183"}], "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"923", "/", "1098"}], "*", "nu"}], "-", 
                    RowBox[{"367", "/", "549"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "296"}]}], "-", 
                   RowBox[{"183", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"923", "/", "1098"}], "*", "nu"}], "-", 
                    RowBox[{"367", "/", "549"}]}], ")"}], "*", "bm1", "*", 
                    "n2", "*", 
                    RowBox[{"bm2", "/", "148"}]}], "+", 
                   RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"677", "/", "296"}], "*", "nu"}], "+", 
                    RowBox[{"38", "/", "37"}]}], ")"}], "*", "n1", "*", 
                    "I"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "3"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"869", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"317", "/", "316"}], "*", "nu"}], "-", 
                    RowBox[{"971", "/", "632"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "740"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"141", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"953", "/", "564"}], "*", "nu"}], "-", 
                    RowBox[{"3199", "/", "1128"}]}], ")"}], "*", "n1", "*", 
                    "bm2"}], ")"}], "/", "370"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"141", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"953", "/", "564"}], "*", "nu"}], "-", 
                    RowBox[{"3199", "/", "1128"}]}], ")"}], "*", "n2"}], 
                    ")"}], "/", "740"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "-", 
                RowBox[{"27", "*", "I", "*", "bm2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "2"}], "-", 
                   RowBox[{
                    RowBox[{"89", "/", "108"}], "*", "nu"}], "+", 
                   RowBox[{"86", "/", "27"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "bm1", "*", "n2"}], "+", 
                   RowBox[{"bm2", "*", "n1"}]}], ")"}], "*", 
                 RowBox[{"u", "/", "148"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"21", "*", 
                   RowBox[{"bm2", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"113", "/", "28"}], "*", "nu"}], "-", 
                    RowBox[{"95", "/", "56"}]}], ")"}], "*", "n2"}], ")"}], 
                 "/", "74"}]}], ")"}], "*", 
              RowBox[{
               RowBox[{"pinf", "^", "4"}], "/", "153"}]}], "+", 
             RowBox[{"20020", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"nu", "-", 
                   RowBox[{"5", "/", "7"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                   RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                   RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"55", "/", "32"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "7"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"3", "/", "2"}]}], ")"}], "*", "n1", "*", "bm2"}],
                     ")"}], "/", "7"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"3", "/", "2"}]}], ")"}]}], ")"}], "/", "7"}]}], 
                  ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "-", 
                RowBox[{"3", "*", "I", "*", "bm2", "*", "nu", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "bm1", "*", "n2"}], "+", 
                   RowBox[{"bm2", "*", "n1"}]}], ")"}], "*", 
                 RowBox[{"u", "/", "7"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"6", "*", 
                   RowBox[{"bm2", "^", "2"}], "*", "n2", "*", 
                   RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"13", "/", "2"}]}], ")"}]}], ")"}], "/", "7"}]}], 
               ")"}], "*", 
              RowBox[{
               RowBox[{"pinf", "^", "2"}], "/", "153"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "5720"}], "/", "17"}], "*", "bm1", "*", "bm2", 
                 "*", "n1"}], "-", 
                RowBox[{
                 RowBox[{"2860", "/", "17"}], "*", 
                 RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                RowBox[{
                 RowBox[{"2860", "/", "17"}], "*", 
                 RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
              RowBox[{"u", "^", "2"}]}], "-", 
             RowBox[{"14300", "*", "I", "*", "bm2", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "bm1", "*", "n2"}], "+", 
                RowBox[{"bm2", "*", "n1"}]}], ")"}], "*", 
              RowBox[{"u", "/", "51"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5720", "*", 
                RowBox[{"bm2", "^", "2"}], "*", "n2"}], ")"}], "/", "17"}]}], 
            ")"}], "*", 
           RowBox[{"BesselK", "[", 
            RowBox[{"0", ",", "u"}], "]"}]}]}], ")"}]}], ")"}]}], "/", 
     "2860"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.996815753750065*^9, 3.9968157699474316`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"bed63630-7db6-4e49-9b54-50f2437c9c87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{"U3G1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", "->", "1"}], ",", 
      RowBox[{"nu", "->", "0.1"}], ",", 
      RowBox[{"n1", "->", "0.1"}], ",", 
      RowBox[{"n2", "->", "0.2"}], ",", 
      RowBox[{"bm1", "->", "0.3"}], ",", 
      RowBox[{"bm2", "->", "0.1"}], ",", 
      RowBox[{"pinf", "->", "0.4"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.996815780926834*^9, 3.996815834118973*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"d2d628cc-4056-a141-b062-4f7b86330b84"],

Cell[BoxData[
 RowBox[{"0.0022647739688748873`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.002084302182019545`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.996815837623922*^9, 3.996831499948252*^9, 
  3.997788108295412*^9, 3.998042990923338*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"d7424e69-38a4-8e48-894f-7b5f9ff3a731"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["U3@G2", "Section",
 CellChangeTimes->{{3.996815677033396*^9, 
  3.9968156798304768`*^9}},ExpressionUUID->"4c3b509a-d416-ec4c-b747-\
b95f290fcdde"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"U3G2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"971", "*", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"4", "*", "nu"}]}], "]"}], "*", "nu", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"pinf", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"n2", "-", 
                   RowBox[{"n1", "*", "I"}]}], ")"}], "*", 
                 RowBox[{"bm2", "^", "2"}]}], "-", 
                RowBox[{"2", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n2", "*", "I"}], "+", "n1"}], ")"}], "*", "bm1", 
                 "*", "bm2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n1", "*", "I"}], "-", "n2"}], ")"}], "*", 
                 RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
              RowBox[{"pinf", "^", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"nu", "^", "2"}], "-", 
                RowBox[{
                 RowBox[{"3018", "/", "971"}], "*", "nu"}], "+", 
                RowBox[{"9544", "/", "6797"}]}], ")"}], "*", 
              RowBox[{"u", "^", "5"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"6736", "*", 
                RowBox[{"pinf", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2371", "*", "n2"}], ")"}], "/", "6736"}], "-", 
                    RowBox[{"1913", "*", "I", "*", 
                    RowBox[{"n1", "/", "3368"}]}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9947", "*", "n2"}], ")"}], "/", "6736"}], "-", 
                    RowBox[{"4331", "*", "I", "*", 
                    RowBox[{"n1", "/", "20208"}]}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"18803", "*", "n2"}], ")"}], "/", "23576"}], "+", 
                    RowBox[{"36523", "*", "I", "*", 
                    RowBox[{"n1", "/", "141456"}]}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "-", 
                    RowBox[{"1913", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n2", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5281", "*", "n1"}], ")"}], "/", "3826"}]}], 
                    ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4331", "*", "I", "*", 
                    RowBox[{"n2", "/", "11478"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"21179", "*", "n1"}], ")"}], "/", "11478"}]}], 
                    ")"}], "*", "nu"}], "-", 
                    RowBox[{"36523", "*", "I", "*", 
                    RowBox[{"n2", "/", "80346"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"19886", "*", "n1"}], ")"}], "/", "40173"}]}], 
                    ")"}], "*", "bm1", "*", 
                    RowBox[{"bm2", "/", "1684"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"5281", "*", "n2"}], ")"}]}], "/", "6736"}], "+", 
                    RowBox[{"n1", "*", "I"}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"21179", "*", "n2"}], ")"}], "/", "20208"}], "-", 
                    RowBox[{"15563", "*", "I", "*", 
                    RowBox[{"n1", "/", "6736"}]}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9943", "*", "n2"}], ")"}], "/", "35364"}], "+", 
                    RowBox[{"5527", "*", "I", "*", 
                    RowBox[{"n1", "/", "6736"}]}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                   RowBox[{"pinf", "^", "2"}]}], "-", 
                  RowBox[{"825", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n2", "-", 
                    RowBox[{"n1", "*", "I"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n2", "*", "I"}], "+", "n1"}], ")"}], "*", "bm1", 
                    "*", "bm2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n1", "*", "I"}], "-", "n2"}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"9", "/", "10"}]}], ")"}], "/", "1684"}]}]}], 
                 ")"}], "*", 
                RowBox[{"u", "^", "4"}]}], ")"}], "/", "971"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4104", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"497", "*", "I", "*", 
                    RowBox[{"n1", "/", "513"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"244", "*", "n2"}], ")"}], "/", "171"}]}], ")"}], 
                    "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "62"}], "*", "I", "*", 
                    RowBox[{"n1", "/", "171"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"27", "*", "n2"}], ")"}], "/", "19"}]}], ")"}], 
                    "*", "nu"}], "+", 
                    RowBox[{"29", "*", "I", "*", 
                    RowBox[{"n1", "/", "2268"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"21163", "*", "n2"}], ")"}], "/", "14364"}]}], 
                    ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                   RowBox[{"994", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n2", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"82", "*", "n1"}], ")"}], "/", "497"}]}], ")"}], 
                    "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "186"}], "*", "I", "*", 
                    RowBox[{"n2", "/", "497"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"256", "*", "n1"}], ")"}], "/", "497"}]}], ")"}], 
                    "*", "nu"}], "+", 
                    RowBox[{"551", "*", "I", "*", 
                    RowBox[{"n2", "/", "41748"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"513", "*", "n1"}], ")"}], "/", "994"}]}], ")"}], 
                    "*", "bm1", "*", 
                    RowBox[{"bm2", "/", "513"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n1", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"82", "*", "n2"}], ")"}], "/", "513"}]}], ")"}], 
                    "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "173"}], "*", "I", "*", 
                    RowBox[{"n1", "/", "171"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"256", "*", "n2"}], ")"}], "/", "513"}]}], ")"}], 
                    "*", "nu"}], "+", 
                    RowBox[{"2", "*", "I", "*", 
                    RowBox[{"n1", "/", "171"}]}], "+", 
                    RowBox[{"n2", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"pinf", "^", "4"}], "/", "971"}]}], "-", 
                RowBox[{"3960", "*", 
                 RowBox[{"(", 
                  RowBox[{"nu", "-", 
                   RowBox[{"5", "/", "4"}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{"n1", "/", "9"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "*", "n2"}], ")"}], "/", "3"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                   RowBox[{"14", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n2", "*", "I"}], "-", 
                    RowBox[{"n1", "/", "7"}]}], ")"}], "*", "bm1", "*", 
                    RowBox[{"bm2", "/", "9"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n1", "*", "I"}], "-", 
                    RowBox[{"n2", "/", "9"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"pinf", "^", "2"}], "/", "971"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3960", "*", "n2"}], ")"}], "/", "971"}], "-", 
                   RowBox[{"3960", "*", "I", "*", 
                    RowBox[{"n1", "/", "971"}]}]}], ")"}], "*", 
                 RowBox[{"bm2", "^", "2"}]}], "-", 
                RowBox[{"7920", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n2", "*", "I"}], "+", "n1"}], ")"}], "*", "bm1", 
                 "*", 
                 RowBox[{"bm2", "/", "971"}]}], "+", 
                RowBox[{"3960", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n1", "*", "I"}], "-", "n2"}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"bm1", "^", "2"}], "/", "971"}]}]}], ")"}], "*", 
              RowBox[{"u", "^", "3"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4104", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21", "*", "I", "*", 
                    RowBox[{"n1", "/", "19"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"250", "*", "n2"}], ")"}], "/", "171"}]}], ")"}], 
                    "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "206"}], "*", "I", "*", 
                    RowBox[{"n1", "/", "513"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"125", "*", "n2"}], ")"}], "/", "171"}]}], ")"}], 
                    "*", "nu"}], "+", 
                    RowBox[{"1031", "*", "I", "*", 
                    RowBox[{"n1", "/", "2052"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3805", "*", "n2"}], ")"}], "/", "3591"}]}], 
                    ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                   RowBox[{"42", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n2", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"20", "*", "n1"}], ")"}], "/", "189"}]}], ")"}], 
                    "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "206"}], "*", "I", "*", 
                    RowBox[{"n2", "/", "567"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"85", "*", "n1"}], ")"}], "/", "567"}]}], ")"}], 
                    "*", "nu"}], "+", 
                    RowBox[{"1031", "*", "I", "*", 
                    RowBox[{"n2", "/", "2268"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"185", "*", "n1"}], ")"}], "/", "567"}]}], ")"}], 
                    "*", "bm1", "*", 
                    RowBox[{"bm2", "/", "19"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n1", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"20", "*", "n2"}], ")"}], "/", "171"}]}], ")"}], 
                    "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "173"}], "*", "I", "*", 
                    RowBox[{"n1", "/", "171"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"85", "*", "n2"}], ")"}], "/", "513"}]}], ")"}], 
                    "*", "nu"}], "+", 
                    RowBox[{"2", "*", "I", "*", 
                    RowBox[{"n1", "/", "171"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"185", "*", "n2"}], ")"}], "/", "513"}]}], ")"}], 
                    "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"pinf", "^", "4"}], "/", "971"}]}], "-", 
                RowBox[{"3960", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n1", "*", "I"}], "-", 
                    RowBox[{"2", "*", "n2"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{"n1", "/", "12"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "*", "n2"}], ")"}], "/", "2"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                   RowBox[{"2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n2", "*", "nu", "*", "I"}], "-", 
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{"n2", "/", "12"}]}], "+", "n1"}], ")"}], "*", 
                    "bm2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n1", "*", "nu", "*", "I"}], "-", 
                    RowBox[{"5", "*", "I", "*", 
                    RowBox[{"n1", "/", "4"}]}], "+", "n2"}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"pinf", "^", "2"}], "/", "971"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7920", "*", "n2"}], ")"}], "/", "971"}], "-", 
                   RowBox[{"6600", "*", "I", "*", 
                    RowBox[{"n1", "/", "971"}]}]}], ")"}], "*", 
                 RowBox[{"bm2", "^", "2"}]}], "-", 
                RowBox[{"13200", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n2", "*", "I"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "*", "n1"}], ")"}], "/", "5"}]}], ")"}], "*",
                  "bm1", "*", 
                 RowBox[{"bm2", "/", "971"}]}], "+", 
                RowBox[{"3960", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n1", "*", "I"}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", "*", "n2"}], ")"}], "/", "3"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"bm1", "^", "2"}], "/", "971"}]}]}], ")"}], "*", 
              RowBox[{"u", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1680", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n1", "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"25", "*", "n2"}], ")"}], "/", "7"}]}], ")"}], 
                    "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "I", "*", 
                    RowBox[{"n1", "/", "7"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"25", "*", "n2"}], ")"}], "/", "14"}]}], ")"}], 
                    "*", "nu"}], "+", 
                    RowBox[{"23", "*", "I", "*", 
                    RowBox[{"n1", "/", "14"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "*", "n2"}], ")"}], "/", "14"}]}], ")"}], 
                    "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n2", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "*", "n1"}], ")"}], "/", "7"}]}], ")"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "I", "*", 
                    RowBox[{"n2", "/", "7"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"17", "*", "n1"}], ")"}], "/", "42"}]}], ")"}], 
                    "*", "nu"}], "+", 
                    RowBox[{"23", "*", "I", "*", 
                    RowBox[{"n2", "/", "14"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"37", "*", "n1"}], ")"}], "/", "42"}]}], ")"}], 
                    "*", "bm1", "*", "bm2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"17", "/", "12"}], "*", "nu"}], "+", 
                    RowBox[{"37", "/", "12"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}], ")"}], "/", "7"}]}], ")"}], 
                 "*", 
                 RowBox[{
                  RowBox[{"pinf", "^", "4"}], "/", "971"}]}], "-", 
                RowBox[{"2640", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n1", "*", "I"}], "-", 
                    RowBox[{"3", "*", "n2"}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{"n1", "/", "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"21", "*", "n2"}], ")"}], "/", "4"}]}], ")"}], 
                    "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n2", "*", "nu", "*", "I"}], "+", 
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{"n2", "/", "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "*", "n1"}], ")"}], "/", "2"}]}], ")"}], "*",
                     "bm1", "*", "bm2"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], ")"}], "/", 
                    "2"}]}], ")"}], "*", 
                 RowBox[{
                  RowBox[{"pinf", "^", "2"}], "/", "971"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7920", "*", "n2"}], ")"}], "/", "971"}], "-", 
                   RowBox[{"7920", "*", "I", "*", 
                    RowBox[{"n1", "/", "971"}]}]}], ")"}], "*", 
                 RowBox[{"bm2", "^", "2"}]}], "-", 
                RowBox[{"15840", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n2", "*", "I"}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "*", "n1"}], ")"}], "/", "3"}]}], ")"}], "*",
                  "bm1", "*", 
                 RowBox[{"bm2", "/", "971"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5280", "*", 
                   RowBox[{"bm1", "^", "2"}], "*", "n2"}], ")"}], "/", 
                 "971"}]}], ")"}], "*", "u"}], "+", 
             RowBox[{"1680", "*", "I", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "*", "bm1", "*", "n2"}], "+", 
                RowBox[{"bm2", "*", "n1"}]}], ")"}], "*", "bm2", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "33"}], "/", "7"}], "+", 
                 RowBox[{
                  RowBox[{"pinf", "^", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"2", "/", "7"}], "*", "nu"}], "+", 
                    RowBox[{"23", "/", "14"}]}], ")"}]}], "-", 
                 RowBox[{"11", "*", 
                  RowBox[{"(", 
                   RowBox[{"nu", "+", 
                    RowBox[{"7", "/", "4"}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"pinf", "^", "2"}], "/", "7"}]}]}], ")"}], "/", 
               "971"}]}]}], ")"}], "*", "Pi", "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", "u"}], "]"}]}], "+", 
          RowBox[{"102", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], "*", 
                 RowBox[{"pinf", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"bm1", "*", "bm2", "*", "n1"}], "+", 
                   RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "-", 
                   RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                 "Pi", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "3"}], "-", 
                   RowBox[{
                    RowBox[{"3895", "/", "102"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"721", "/", "17"}], "*", "nu"}], "-", 
                   RowBox[{"1504", "/", "153"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "5"}]}], "-", 
                RowBox[{"527", "*", "I", "*", 
                 RowBox[{"pinf", "^", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"31762", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"9751", "/", "31762"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"55641", "/", "15881"}], "*", "nu"}], "+", 
                    RowBox[{"41687", "/", "31762"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "26877"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"63524", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"9751", "/", "31762"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"55641", "/", "15881"}], "*", "nu"}], "+", 
                    RowBox[{"41687", "/", "31762"}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "26877"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"61539", "/", "17918"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"20556", "/", "8959"}], "*", "nu"}], "-", 
                    RowBox[{"3361", "/", "8959"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                   RowBox[{"5174", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1209", "/", "398"}], "*", "nu"}], "+", 
                    RowBox[{"213", "/", "199"}]}], ")"}], "/", "8959"}]}]}], 
                  ")"}], "*", "Pi", "*", 
                 RowBox[{
                  RowBox[{"u", "^", "4"}], "/", "9"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"160160", "*", 
                   RowBox[{"pinf", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"22361", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8937", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"143857", "/", "14895"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"314377", "/", "14895"}], "*", "nu"}], "+", 
                    RowBox[{"169108", "/", "14895"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "44722"}], "+", 
                    RowBox[{"n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"60886", "/", "111805"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"348334", "/", "111805"}], "*", "nu"}], "+", 
                    RowBox[{"220456", "/", "111805"}]}], ")"}], "*", "bm2"}], 
                    "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"60886", "/", "111805"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"348334", "/", "111805"}], "*", "nu"}], "+", 
                    RowBox[{"220456", "/", "111805"}]}], ")"}], "/", 
                    "2"}]}]}], ")"}], "*", "Pi", "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "96096"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "bm2", "*", "n1"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "/", "2"}], "-", 
                    RowBox[{"5", "/", "14"}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"328", "*", 
                    RowBox[{"I", "/", "105"}]}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"5", "*", "I", "*", 
                    RowBox[{"LN0", "/", "7"}]}], "+", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "84"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "3"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"713", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"74", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"9157", "/", "296"}], "*", "nu"}], "-", 
                    RowBox[{"2609", "/", "148"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "713"}], "+", 
                    RowBox[{"n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"1273", "/", "2139"}], "*", "nu"}], "-", 
                    RowBox[{"1432", "/", "2139"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"1273", "/", "2139"}], "*", "nu"}], "-", 
                    RowBox[{"1432", "/", "2139"}]}], ")"}], "/", "2"}]}]}], 
                    ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], ")"}], "/", "3080"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"5", "/", "7"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "bm2", "*", "n1"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    "Pi"}], ")"}], "/", "4"}]}], ")"}], "*", 
                   RowBox[{"u", "^", "3"}]}], ")"}], "/", "153"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12629"}], "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"18221", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"113170", "/", "54663"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"250415", "/", "163989"}], "*", "nu"}], "+", 
                    RowBox[{"522569", "/", "163989"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "12629"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"36442", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"113170", "/", "54663"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"250415", "/", "163989"}], "*", "nu"}], "+", 
                    RowBox[{"522569", "/", "163989"}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "12629"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"80", "/", "12629"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"71985", "/", "12629"}], "*", "nu"}], "+", 
                    RowBox[{"66799", "/", "12629"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", "Pi", "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "204"}]}], "-", 
                   RowBox[{"2860", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"29", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"28", "/", "29"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "9"}]}], "+", 
                    RowBox[{"58", "*", "I", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"28", "/", "29"}]}], ")"}], "*", "bm1", "*", 
                    RowBox[{"bm2", "/", "9"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", "4"}], ")"}], "*", "n1", "*", "I"}]}], 
                    ")"}], "*", "Pi"}], "-", 
                    RowBox[{"58", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"LN0", "-", 
                    RowBox[{"3503", "/", "1740"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"28", "*", "LN0"}], ")"}], "/", "29"}], "+", 
                    RowBox[{"679", "/", "435"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "9"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"116", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"LN0", "-", 
                    RowBox[{"3503", "/", "1740"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"28", "*", "LN0"}], ")"}], "/", "29"}], "+", 
                    RowBox[{"679", "/", "435"}]}], ")"}], "*", "bm2"}], ")"}],
                     "/", "9"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"LN0", "-", 
                    RowBox[{"233", "/", "60"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"4", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "15"}]}], ")"}], "*", "n1"}]}], ")"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "17"}]}], "+", 
                   RowBox[{"2353", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3271", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"35041", "/", "9813"}], "*", "nu"}], "-", 
                    RowBox[{"17299", "/", "9813"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "1629"}]}], "+", 
                    RowBox[{"6542", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"35041", "/", "9813"}], "*", "nu"}], "-", 
                    RowBox[{"17299", "/", "9813"}]}], ")"}], "*", "n2", "*", 
                    "bm1", "*", 
                    RowBox[{"bm2", "/", "1629"}]}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"229", "/", "543"}], "*", "nu"}], "-", 
                    RowBox[{"5429", "/", "543"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", "Pi", "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "34"}]}], "+", 
                   RowBox[{"5720", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "3"}], "/", "17"}]}], "-", 
                   RowBox[{"1430", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"29", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"55", "/", "29"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "9"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"58", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"55", "/", "29"}]}], ")"}], "*", "bm1", "*", 
                    "bm2"}], ")"}], "/", "9"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", "1"}], ")"}]}]}], ")"}], "*", "Pi", 
                    "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "17"}]}], "+", 
                   RowBox[{"2860", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{"Pi", "/", "17"}]}]}], ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"7570", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"4347", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"1697", "/", "161"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"194377", "/", "4347"}], "*", "nu"}], "+", 
                    RowBox[{"10688", "/", "4347"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "6056"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"675", "/", "757"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"12807", "/", "757"}], "*", "nu"}], "+", 
                    RowBox[{"256", "/", "757"}]}], ")"}], "*", "n1", "*", 
                    "bm1", "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"675", "/", "757"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"12807", "/", "757"}], "*", "nu"}], "+", 
                    RowBox[{"256", "/", "757"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "2"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "6"}]}], ")"}]}], "/", "153"}], "-", 
                   RowBox[{"45760", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"73", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"137", "/", "73"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "48"}], "+", 
                    RowBox[{"n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", "3"}], ")"}], "*", 
                    RowBox[{"bm2", "/", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "+", "3"}], ")"}], "/", "4"}]}]}], ")"}], 
                    "*", "Pi"}], "-", 
                    RowBox[{"73", "*", "I", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"LN0", "-", 
                    RowBox[{"7381", "/", "4380"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"137", "*", "LN0"}], ")"}], "/", "73"}], "+", 
                    RowBox[{"13289", "/", "4380"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "24"}]}], "+", 
                    RowBox[{"bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"LN0", "-", 
                    RowBox[{"19", "/", "12"}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"3", "*", "LN0"}], "-", 
                    RowBox[{"97", "/", "20"}]}], ")"}], "*", "n1", "*", "bm2",
                     "*", "I"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"LN0", "-", 
                    RowBox[{"19", "/", "12"}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"3", "*", "LN0"}], "-", 
                    RowBox[{"97", "/", "20"}]}], ")"}], "*", 
                    RowBox[{"I", "/", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "51"}]}], "+", 
                   RowBox[{"4940", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"239", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"9571", "/", "717"}], "*", "nu"}], "-", 
                    RowBox[{"9760", "/", "717"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "152"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"67", "/", "57"}], "*", "nu"}], "+", 
                    RowBox[{"56", "/", "3"}]}], ")"}], "*", "n1", "*", "bm1", 
                    "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"67", "/", "57"}], "*", "nu"}], "+", 
                    RowBox[{"56", "/", "3"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "/", "2"}]}]}], ")"}], "*", 
                    "Pi", "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "51"}]}], "-", 
                   RowBox[{"91520", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], "/", "8"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"bm1", "*", "bm2", "*", "n1"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "60"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "3"}], "/", "51"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"11440", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"73", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"218", "/", "73"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "24"}], "+", 
                    RowBox[{"bm1", "*", "bm2", "*", "n1", "*", "nu"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"nu", "/", "2"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], ")"}], "/", "51"}], "-", 
                   RowBox[{"22880", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], "/", "8"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"bm1", "*", "bm2", "*", "n1"}]}], ")"}], "*", 
                    RowBox[{"Pi", "/", "51"}]}]}], ")"}], "*", "u"}], "-", 
                RowBox[{"1475", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"132", "/", "59"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"4299", "/", "59"}], "*", "nu"}], "+", 
                    RowBox[{"4681", "/", "295"}]}], ")"}], "*", "Pi", "*", 
                    RowBox[{"pinf", "^", "6"}], "*", "I"}], "+", 
                   RowBox[{"2288", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "*", "I"}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"I", "/", "5"}]}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"361", "/", "150"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16", "*", "LN0"}], ")"}], "/", "5"}], "+", 
                    RowBox[{"388", "/", "75"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "59"}]}], "-", 
                   RowBox[{"234", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"7", "/", "3"}], "*", "nu"}], "+", 
                    RowBox[{"1049", "/", "45"}]}], ")"}], "*", "Pi", "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "59"}]}], "+", 
                   RowBox[{"13728", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "3"}], "/", "295"}]}], "+", 
                   RowBox[{"1144", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"1", "/", "5"}]}], ")"}], "*", "Pi", "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "59"}]}], "+", 
                   RowBox[{"6864", "*", "I", "*", 
                    RowBox[{"Pi", "/", "295"}]}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "bm1", "*", "n2"}], "+", 
                   RowBox[{"bm2", "*", "n1"}]}], ")"}], "*", 
                 RowBox[{"bm2", "/", "102"}]}]}], ")"}], "*", 
              RowBox[{"BesselK", "[", 
               RowBox[{"1", ",", "u"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", "u"}], "]"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"pinf", "^", "6"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                   RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                   RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                 "Pi", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"nu", "^", "3"}], "-", 
                   RowBox[{
                    RowBox[{"3895", "/", "102"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"721", "/", "17"}], "*", "nu"}], "-", 
                   RowBox[{"1504", "/", "153"}]}], ")"}], "*", 
                 RowBox[{"u", "^", "5"}], "*", "I"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"59098", "*", 
                   RowBox[{"pinf", "^", "4"}], "*", "Pi", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"17217", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"3794", "/", "5739"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"41783", "/", "7652"}], "*", "nu"}], "+", 
                    RowBox[{"10886", "/", "5739"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "29549"}], "+", 
                    RowBox[{"n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"9199", "/", "4546"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"2319", "/", "4546"}], "*", "nu"}], "+", 
                    RowBox[{"1042", "/", "2273"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"9199", "/", "4546"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"2319", "/", "4546"}], "*", "nu"}], "+", 
                    RowBox[{"1042", "/", "2273"}]}], ")"}], "/", "2"}]}]}], 
                    ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                    RowBox[{"1194", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "bm2", "*", "n1"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1209", "/", "398"}], "*", "nu"}], "+", 
                    RowBox[{"213", "/", "199"}]}], ")"}], "/", "2273"}]}]}], 
                    ")"}], "*", 
                   RowBox[{"u", "^", "4"}]}], ")"}], "/", "459"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"7723", "*", 
                   RowBox[{"pinf", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"22657", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"101405", "/", "22657"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"69541", "/", "67971"}], "*", "nu"}], "-", 
                    RowBox[{"57829", "/", "67971"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "69507"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"45314", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"101405", "/", "22657"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"69541", "/", "67971"}], "*", "nu"}], "-", 
                    RowBox[{"57829", "/", "67971"}]}], ")"}], "*", "bm1", "*",
                     "bm2"}], ")"}], "/", "69507"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"134150", "/", "69507"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"200713", "/", "69507"}], "*", "nu"}], "+", 
                    RowBox[{"49669", "/", "23169"}]}], ")"}]}]}], ")"}], "*", 
                    "Pi", "*", 
                    RowBox[{"pinf", "^", "4"}], "*", "I"}], "+", 
                    RowBox[{"80080", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "*", "I"}], "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"I", "/", "7"}]}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"656", "/", "105"}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "*", "LN0"}], ")"}], "/", "7"}], "-", 
                    RowBox[{"97", "/", "42"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "3"}], "/", "69507"}]}], "-", 
                    RowBox[{"18980", "*", "I", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"106", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"2639", "/", "636"}], "*", "nu"}], "-", 
                    RowBox[{"431", "/", "159"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "219"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"212", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"2639", "/", "636"}], "*", "nu"}], "-", 
                    RowBox[{"431", "/", "159"}]}], ")"}], "*", "bm2"}], ")"}],
                     "/", "219"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"391", "/", "219"}], "*", "nu"}], "+", 
                    RowBox[{"139", "/", "219"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "23169"}]}], "+", 
                    RowBox[{"40040", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"5", "/", "7"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{"Pi", "/", "69507"}]}]}], ")"}], "*", 
                   RowBox[{"u", "^", "3"}]}], ")"}], "/", "34"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5059", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"65691", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"3907", "/", "811"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"497929", "/", "65691"}], "*", "nu"}], "-", 
                    RowBox[{"176560", "/", "65691"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "10118"}], "+", 
                    RowBox[{"n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"42583", "/", "5059"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"136061", "/", "5059"}], "*", "nu"}], "-", 
                    RowBox[{"138080", "/", "5059"}]}], ")"}], "*", "bm2"}], 
                    "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"42583", "/", "5059"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"136061", "/", "5059"}], "*", "nu"}], "-", 
                    RowBox[{"138080", "/", "5059"}]}], ")"}], "/", "2"}]}]}], 
                    ")"}], "*", "Pi", "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "306"}]}], "-", 
                   RowBox[{"11440", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"41", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"55", "/", "41"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "12"}], "+", 
                    RowBox[{"n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", "3"}], ")"}], "*", 
                    RowBox[{"bm2", "/", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "+", "3"}], ")"}], "/", "4"}]}]}], ")"}], 
                    "*", "Pi"}], "-", 
                    RowBox[{"41", "*", "I", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"LN0", "-", 
                    RowBox[{"4991", "/", "2460"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"55", "*", "LN0"}], ")"}], "/", "41"}], "+", 
                    RowBox[{"1067", "/", "492"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "6"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"LN0", "+", 
                    RowBox[{"203", "/", "60"}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"3", "*", "LN0"}], "-", 
                    RowBox[{"97", "/", "20"}]}], ")"}], "*", "bm1", "*", "n1",
                     "*", "bm2", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"LN0", "+", 
                    RowBox[{"203", "/", "60"}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"3", "*", "LN0"}], "-", 
                    RowBox[{"97", "/", "20"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"I", "/", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "51"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"39", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1309", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"2459", "/", "357"}], "*", "nu"}], "-", 
                    RowBox[{"2216", "/", "357"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "18"}], "+", 
                    RowBox[{"n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1411", "/", "27"}], "*", "nu"}], "+", 
                    RowBox[{"10624", "/", "27"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1411", "/", "27"}], "*", "nu"}], "+", 
                    RowBox[{"10624", "/", "27"}]}], ")"}], "/", "2"}]}]}], 
                    ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], ")"}], "/", "17"}], "-", 
                   RowBox[{"22880", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "60"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "bm2", "*", "n1"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "3"}], "/", "17"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2860", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"41", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", "2"}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "6"}], "+", 
                    RowBox[{"n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", "6"}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", "6"}], ")"}], "/", "2"}]}]}], ")"}], 
                    "*", 
                    RowBox[{"pinf", "^", "2"}]}], ")"}], "/", "51"}], "-", 
                   RowBox[{"5720", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "bm2", "*", "n1"}], "+", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{"Pi", "/", "17"}]}]}], ")"}], "*", 
                 RowBox[{"u", "^", "2"}]}], "-", 
                RowBox[{"11995", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"13704", "/", "2399"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"37579", "/", "2399"}], "*", "nu"}], "+", 
                    RowBox[{"51189", "/", "2399"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "6"}], "*", "I"}], "+", 
                   RowBox[{"48048", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"587", "/", "210"}]}], ")"}], "*", "nu", "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "2399"}]}], "-", 
                   RowBox[{"6474", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"1373", "/", "249"}], "*", "nu"}], "+", 
                    RowBox[{"2173", "/", "249"}]}], ")"}], "*", "Pi", "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "2399"}]}], "+", 
                   RowBox[{"68640", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "3"}], "/", "2399"}]}], "+", 
                   RowBox[{"24024", "*", "I", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"15", "/", "7"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "2399"}]}], "+", 
                   RowBox[{"34320", "*", "I", "*", 
                    RowBox[{"Pi", "/", "2399"}]}]}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "bm1", "*", "n2"}], "+", 
                   RowBox[{"bm2", "*", "n1"}]}], ")"}], "*", "bm2", "*", 
                 RowBox[{"u", "/", "612"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"57200", "*", "n2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"59", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"951", "/", "59"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"4333", "/", "59"}], "*", "nu"}], "+", 
                    RowBox[{"14912", "/", "295"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "6"}]}], ")"}], "/", "4576"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "/", "2"}], "-", 
                    RowBox[{"13", "/", "10"}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"349", "*", 
                    RowBox[{"I", "/", "300"}]}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"13", "*", "I", "*", 
                    RowBox[{"LN0", "/", "5"}]}], "+", 
                    RowBox[{"1261", "*", 
                    RowBox[{"I", "/", "300"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "5"}]}], "-", 
                    RowBox[{"9", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"175", "/", "9"}], "*", "nu"}], "-", 
                    RowBox[{"656", "/", "45"}]}], ")"}], "*", "Pi", "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "176"}]}], "+", 
                    RowBox[{"6", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "60"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "3"}], "/", "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"22", "/", "5"}]}], ")"}], "*", "Pi", "*", 
                    RowBox[{"pinf", "^", "2"}]}], ")"}], "/", "4"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "*", "Pi"}], ")"}], "/", "10"}]}], ")"}], 
                   "*", 
                   RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "51"}]}], 
               ")"}]}]}], ")"}], "*", 
           RowBox[{
            RowBox[{"u", "^", "2"}], "/", "12623"}]}]}], ")"}]}], ")"}]}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"2640", "*", "u", "*", 
       RowBox[{"pinf", "^", "2"}], "*", "b"}], ")"}]}], "/.", "repLN0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"U3G2", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "->", "1"}], ",", 
     RowBox[{"nu", "->", "0.1"}], ",", 
     RowBox[{"n1", "->", "0.1"}], ",", 
     RowBox[{"n2", "->", "0.2"}], ",", 
     RowBox[{"bm1", "->", "0.3"}], ",", 
     RowBox[{"bm2", "->", "0.1"}], ",", 
     RowBox[{"pinf", "->", "0.4"}], ",", 
     RowBox[{"b", "->", "1"}], ",", 
     RowBox[{"b0", "->", "1"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.996830061316035*^9, 3.9968300695662*^9}, {
  3.9968302504218807`*^9, 3.9968302747418633`*^9}, {3.9980425359368343`*^9, 
  3.9980425404818363`*^9}, {3.9980430051005898`*^9, 3.998043016567419*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"4d9d0f7d-7a17-1446-8731-bc56850ea3f2"],

Cell[BoxData[
 RowBox[{"0.032967115455317976`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.02439171568519183`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.998042998150772*^9, 3.998043018657524*^9}},
 CellLabel->"Out[85]=",ExpressionUUID->"b5e7439f-8347-5749-9366-d5b22d3b99b0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["U3@G3", "Section",
 CellChangeTimes->{{3.9968156902310925`*^9, 
  3.9968156926871777`*^9}},ExpressionUUID->"85f1f308-b8bd-fa41-a5e6-\
2da08e1879fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U3G3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "13"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", 
          RowBox[{"pinf", "^", "6"}], "*", 
          RowBox[{"u", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"bm1", "^", "2"}], "*", "n1", "*", "I"}], "-", 
                  RowBox[{
                   RowBox[{"bm2", "^", "2"}], "*", "n1", "*", "I"}], "-", 
                  RowBox[{
                  "2", "*", "I", "*", "bm1", "*", "bm2", "*", "n2"}]}], ")"}],
                 "*", 
                RowBox[{"u", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "8"}], "/", "3"}], "*", "bm1", "*", "bm2", 
                   "*", "n1"}], "-", 
                  RowBox[{
                   RowBox[{"4", "/", "3"}], "*", 
                   RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                  RowBox[{"3", "*", 
                   RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                "u"}], "-", 
               RowBox[{"4", "*", "I", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bm1", "*", "n2"}], "+", 
                  RowBox[{"bm2", "*", 
                   RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2"}]}], ")"}],
              "*", 
             RowBox[{"BesselK", "[", 
              RowBox[{"1", ",", "u"}], "]"}]}], "-", 
            RowBox[{"10", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"3", "/", "10"}], "*", 
                   RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                  RowBox[{
                   RowBox[{"3", "/", "5"}], "*", "bm1", "*", "bm2", "*", 
                   "n1"}], "-", 
                  RowBox[{
                   RowBox[{"3", "/", "10"}], "*", 
                   RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                RowBox[{"u", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bm1", "*", "n2"}], "+", 
                  RowBox[{"bm2", "*", 
                   RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2", "*", "u", 
                "*", "I"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "*", 
                  RowBox[{"bm2", "^", "2"}], "*", "n2"}], ")"}], "/", "5"}]}],
               ")"}], "*", 
             RowBox[{
              RowBox[{"BesselK", "[", 
               RowBox[{"0", ",", "u"}], "]"}], "/", "3"}]}]}], ")"}], "*", 
          RowBox[{"Log", "[", 
           RowBox[{"r0", "/", "b0"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"63", "*", "Pi", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Pi", "+", 
                    RowBox[{"2", "*", "I", "*", "LN0"}], "-", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "30"}]}], "+", 
                    RowBox[{"529", "*", "I", "*", 
                    RowBox[{"nu", "/", "864"}]}]}], ")"}], "*", "n2"}], "-", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"529", "*", "nu"}], ")"}], "/", "864"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}]}]}], ")"}], "*", 
                  RowBox[{"bm2", "^", "2"}]}], "-", 
                 RowBox[{"2", "*", "bm1", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"529", "*", "nu"}], ")"}], "/", "864"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "*", "n2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"529", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "*", "I"}], "+", 
                    RowBox[{"1728", "*", "I", "*", 
                    RowBox[{"LN0", "/", "529"}]}], "-", 
                    RowBox[{"13968", "*", 
                    RowBox[{"I", "/", "2645"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"864", "*", "Pi"}], ")"}], "/", "529"}]}], 
                    ")"}]}], ")"}], "/", "864"}]}], ")"}], "*", "bm2"}], "+", 
                 RowBox[{
                  RowBox[{"bm1", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "Pi"}], "-", 
                    RowBox[{"2", "*", "I", "*", "LN0"}], "-", 
                    RowBox[{"529", "*", "I", "*", 
                    RowBox[{"nu", "/", "864"}]}], "+", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "30"}]}]}], ")"}], "*", "n2"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"529", "*", "nu"}], ")"}], "/", "864"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
               "*", 
               RowBox[{"u", "^", "4"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "Pi"}], "+", 
                    RowBox[{"4", "*", "I", "*", "LN0"}], "-", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "15"}]}], "-", 
                    RowBox[{"91", "*", "I", "*", 
                    RowBox[{"nu", "/", "45"}]}]}], ")"}], "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3593", "*", "nu"}], ")"}], "/", "3600"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}]}], ")"}], "/", "3"}]}],
                    ")"}], "*", 
                  RowBox[{"bm2", "^", "2"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"10", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3593", "*", "nu"}], ")"}], "/", "3600"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1409", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "*", "I"}], "-", 
                    RowBox[{"2880", "*", "I", "*", 
                    RowBox[{"LN0", "/", "1409"}]}], "+", 
                    RowBox[{"4656", "*", 
                    RowBox[{"I", "/", "1409"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1440", "*", "Pi"}], ")"}], "/", "1409"}]}], 
                    ")"}]}], ")"}], "/", "1800"}]}], ")"}], "*", "bm2"}], 
                   ")"}], "/", "3"}], "+", 
                 RowBox[{
                  RowBox[{"bm1", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"4", "*", "Pi"}], ")"}]}], "/", "3"}], "+", 
                    RowBox[{"1409", "*", "I", "*", 
                    RowBox[{"nu", "/", "1080"}]}], "-", 
                    RowBox[{"8", "*", "I", "*", 
                    RowBox[{"LN0", "/", "3"}]}], "+", 
                    RowBox[{"194", "*", 
                    RowBox[{"I", "/", "45"}]}]}], ")"}], "*", "n2"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"97", "/", "30"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"227", "*", "nu"}], ")"}], "/", "240"}], "+", 
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
               "*", 
               RowBox[{"u", "^", "3"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "*", "Pi"}], "+", 
                    RowBox[{"4", "*", "I", "*", "LN0"}], "-", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "15"}]}], "-", 
                    RowBox[{"1201", "*", "I", "*", 
                    RowBox[{"nu", "/", "288"}]}]}], ")"}], "*", "n2"}], "-", 
                    RowBox[{"2", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1937", "*", "nu"}], ")"}], "/", "1728"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}]}]}], ")"}], "*", 
                  RowBox[{"bm2", "^", "2"}]}], "-", 
                 RowBox[{"4", "*", "bm1", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1937", "*", "nu"}], ")"}], "/", "1728"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"623", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "*", "I"}], "-", 
                    RowBox[{"2304", "*", "I", "*", 
                    RowBox[{"LN0", "/", "623"}]}], "+", 
                    RowBox[{"18624", "*", 
                    RowBox[{"I", "/", "3115"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1152", "*", "Pi"}], ")"}], "/", "623"}]}], 
                    ")"}]}], ")"}], "/", "1728"}]}], ")"}], "*", "bm2"}], "+", 
                 RowBox[{"623", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "*", "I"}], "-", 
                    RowBox[{"2304", "*", "I", "*", 
                    RowBox[{"LN0", "/", "623"}]}], "+", 
                    RowBox[{"18624", "*", 
                    RowBox[{"I", "/", "3115"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1152", "*", "Pi"}], ")"}], "/", "623"}]}], ")"}],
                     "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"339", "*", "nu", "*", "n1"}], ")"}], "/", 
                    "623"}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"bm1", "^", "2"}], "/", "864"}]}]}], ")"}], "*", 
               RowBox[{"u", "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "25309"}], "*", "I", "*", "n2", "*", 
                    RowBox[{"nu", "/", "4320"}]}], "-", 
                    RowBox[{"2", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8341", "*", "nu"}], ")"}], "/", "8640"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}]}]}], ")"}], "*", 
                  RowBox[{"bm2", "^", "2"}]}], "-", 
                 RowBox[{"4", "*", "bm1", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8341", "*", "nu"}], ")"}], "/", "8640"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "*", "n2"}], "+", 
                    RowBox[{"409", "*", "I", "*", "n1", "*", 
                    RowBox[{"nu", "/", "2880"}]}]}], ")"}], "*", "bm2"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"409", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n2", "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"565", "*", "n1"}], ")"}], "/", "409"}]}], ")"}], 
                    "*", "nu"}], ")"}], "/", "1440"}]}], ")"}], "*", "u"}], 
              "-", 
              RowBox[{"409", "*", "I", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                 RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "+", 
                 RowBox[{
                  RowBox[{"25309", "/", "1227"}], "*", 
                  RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
               RowBox[{"nu", "/", "1440"}]}]}], ")"}], "*", 
            RowBox[{"pinf", "^", "5"}], "*", 
            RowBox[{"Exp", "[", 
             RowBox[{"-", "u"}], "]"}]}], ")"}], "/", "26"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"3717", "*", 
                RowBox[{"u", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"17", "*", 
                    RowBox[{"pinf", "^", "6"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"3895", "/", "102"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"721", "/", "17"}], "*", "nu"}], "-", 
                    RowBox[{"1504", "/", "153"}]}], ")"}], "*", 
                    RowBox[{"u", "^", "5"}]}], ")"}], "/", "708"}], "+", 
                  RowBox[{
                   RowBox[{"pinf", "^", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"24001", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"74215", "/", "48002"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"380631", "/", "48002"}], "*", "nu"}], "+", 
                    RowBox[{"66608", "/", "24001"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "19116"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"24001", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"74215", "/", "48002"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"380631", "/", "48002"}], "*", "nu"}], "+", 
                    RowBox[{"66608", "/", "24001"}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "9558"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"2525", "/", "1062"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{"2473", "/", "3186"}], "-", 
                    RowBox[{
                    RowBox[{"3859", "/", "4248"}], "*", "nu"}]}], ")"}]}]}], 
                    ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                    RowBox[{"2587", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1209", "/", "398"}], "*", "nu"}], "+", 
                    RowBox[{"213", "/", "199"}]}], ")"}], "/", "3186"}]}]}], 
                    ")"}], "*", 
                   RowBox[{"u", "^", "4"}], "*", "I"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"5147", "*", 
                    RowBox[{"pinf", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"17811", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"1225", "/", "5937"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"359657", "/", "11874"}], "*", "nu"}], "+", 
                    RowBox[{"340435", "/", "23748"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "10294"}], "+", 
                    RowBox[{"2", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"50125", "/", "20588"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"67967", "/", "10294"}], "*", "nu"}], "+", 
                    RowBox[{"205285", "/", "41176"}]}], ")"}], "*", "bm1", 
                    "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"50125", "/", "20588"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"67967", "/", "10294"}], "*", "nu"}], "+", 
                    RowBox[{"205285", "/", "41176"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                    RowBox[{"6396", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"237", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"12017", "/", "474"}], "*", "nu"}], "+", 
                    RowBox[{"3434", "/", "237"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "328"}], "+", 
                    RowBox[{"2", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"5563", "/", "984"}], "*", "nu"}], "-", 
                    RowBox[{"3907", "/", "984"}]}], ")"}], "*", "bm1", "*", 
                    "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"5563", "/", "984"}], "*", "nu"}], "-", 
                    RowBox[{"3907", "/", "984"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "5147"}]}], "+", 
                    RowBox[{"15015", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"5", "/", "7"}]}], ")"}], "/", "5147"}]}]}], 
                    ")"}], "*", 
                    RowBox[{"u", "^", "3"}]}], ")"}], "/", "4779"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"80", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"9", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"6611", "/", "1620"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"755263", "/", "3240"}], "*", "nu"}], "-", 
                    RowBox[{"62888", "/", "405"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "16"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"9", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"6611", "/", "1620"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"755263", "/", "3240"}], "*", "nu"}], "-", 
                    RowBox[{"62888", "/", "405"}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "8"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"41", "/", "20"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"61", "/", "20"}], "*", "nu"}], "-", 
                    RowBox[{"4261", "/", "40"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "531"}]}], "-", 
                    RowBox[{"26", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"11537", "/", "216"}], "*", "nu"}], "-", 
                    RowBox[{"3649", "/", "108"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{"8", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"11537", "/", "216"}], "*", "nu"}], "-", 
                    RowBox[{"3649", "/", "108"}]}], ")"}], "*", "bm1", "*", 
                    "bm2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"4", "/", "3"}], "*", "nu"}], "-", 
                    RowBox[{"494", "/", "3"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "177"}]}], "+", 
                    RowBox[{"715", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"19", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"41", "/", "19"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "9"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"38", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"41", "/", "19"}]}], ")"}], "*", "bm2"}], ")"}], 
                    "/", "9"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "177"}]}], "+", 
                    RowBox[{"1430", "*", "I", "*", "bm1", "*", "bm2", "*", 
                    RowBox[{"n2", "/", "177"}]}], "+", 
                    RowBox[{"715", "*", "I", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", 
                    RowBox[{"n1", "/", "177"}]}], "-", 
                    RowBox[{"715", "*", "I", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"n1", "/", "177"}]}]}], ")"}], "*", 
                   RowBox[{"u", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"361", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"9637", "/", "1444"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"24984", "/", "361"}], "*", "nu"}], "+", 
                    RowBox[{"70081", "/", "11552"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "2"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"185", "/", "4"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{"1877", "*", "nu"}], "+", 
                    RowBox[{"43897", "/", "16"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"185", "/", "4"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{"1877", "*", "nu"}], "+", 
                    RowBox[{"43897", "/", "16"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "1593"}]}], "-", 
                    RowBox[{"260", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"37", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1329", "/", "37"}], "*", "nu"}], "+", 
                    RowBox[{"21475", "/", "592"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "6"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"62", "/", "3"}], "*", "nu"}], "+", 
                    RowBox[{"1361", "/", "24"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"62", "/", "3"}], "*", "nu"}], "+", 
                    RowBox[{"1361", "/", "24"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "531"}]}], "+", 
                    RowBox[{"2860", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"25", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "299"}], "/", "100"}], "+", "nu"}], ")"}], 
                    "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "6"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"3", "/", "2"}]}], ")"}], "*", "n1", "*", "bm2"}],
                     "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"3", "/", "2"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "531"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2860", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], ")"}], "/", 
                    "531"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"715", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}], ")"}], "/", 
                    "59"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5720", "*", "bm1", "*", "bm2", "*", "n1"}], 
                    ")"}], "/", "531"}]}], ")"}], "*", "u"}], "-", 
                  RowBox[{"80", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "143"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"131", "/", "36"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"1609", "/", "24"}], "*", "nu"}], "-", 
                    RowBox[{"766", "/", "9"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "6"}]}], "-", 
                    RowBox[{"13", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"43", "/", "2"}], "*", "nu"}], "-", "40"}], ")"}],
                     "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "9"}]}], "-", 
                    RowBox[{"143", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"5", "/", "4"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "9"}]}]}], ")"}], "*", 
                   RowBox[{"bm2", "/", "59"}]}]}], ")"}], "*", 
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"Qas2", "[", 
                   RowBox[{
                    RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], ",", "u"}], 
                 "]"}]}], ")"}]}], "/", "37180"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"9569", "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"pinf", "^", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"8577", "/", "2734"}], "*", "nu"}], "+", 
                    RowBox[{"2014", "/", "1367"}]}], ")"}], "*", 
                  RowBox[{"u", "^", "4"}], "*", "I"}], "-", 
                 RowBox[{"3624", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"323", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"10094", "/", "2907"}], "*", "nu"}], "-", 
                    RowBox[{"4916", "/", "2907"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "1208"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"323", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"10094", "/", "2907"}], "*", "nu"}], "-", 
                    RowBox[{"4916", "/", "2907"}]}], ")"}], "*", "bm1", "*", 
                    "bm2"}], ")"}], "/", "604"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"19069", "/", "7248"}], "*", "nu"}], "+", 
                    RowBox[{"9293", "/", "3624"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                    RowBox[{"275", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"5", "/", "4"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "/", 
                    "302"}]}]}], ")"}], "*", 
                  RowBox[{"pinf", "^", "2"}], "*", 
                  RowBox[{
                   RowBox[{"u", "^", "3"}], "/", "1367"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "7553"}], "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"5633", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"37846", "/", "5633"}], "*", "nu"}], "-", 
                    RowBox[{"40344", "/", "5633"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "7553"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"40552", "/", "22659"}], "*", "nu"}], "+", 
                    RowBox[{"89668", "/", "22659"}]}], ")"}], "*", "bm2"}], 
                    "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"40552", "/", "22659"}], "*", "nu"}], "+", 
                    RowBox[{"89668", "/", "22659"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "5468"}]}], "+", 
                    RowBox[{"4015", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"141", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"101", "/", "94"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "73"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"25", "/", "146"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"25", "/", "146"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "1367"}]}], "+", 
                    RowBox[{"5940", "*", "I", "*", "bm1", "*", "bm2", "*", 
                    RowBox[{"n1", "/", "1367"}]}], "+", 
                    RowBox[{"2970", "*", "I", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"n2", "/", "1367"}]}], "-", 
                    RowBox[{"2970", "*", "I", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", 
                    RowBox[{"n2", "/", "1367"}]}]}], ")"}], "*", 
                  RowBox[{"u", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "855"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"479", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"2422", "/", "1437"}], "*", "nu"}], "+", 
                    RowBox[{"8828", "/", "1437"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "228"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"479", "*", "bm1", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"2422", "/", "1437"}], "*", "nu"}], "+", 
                    RowBox[{"8828", "/", "1437"}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "114"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"296", "/", "57"}], "*", "nu"}], "-", 
                    RowBox[{"322", "/", "57"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "1367"}]}], "+", 
                    RowBox[{"1980", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"133", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"55", "/", "266"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "36"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"133", "*", "bm1", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"55", "/", "266"}]}], ")"}], "*", "bm2"}], ")"}], 
                    "/", "18"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"11", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "1367"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"11220", "*", "bm1", "*", "bm2", "*", "n2"}], 
                    ")"}], "/", "1367"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5610", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}], ")"}], "/", 
                    "1367"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3960", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], ")"}], "/", 
                    "1367"}]}], ")"}], "*", "u"}], "-", 
                 RowBox[{"675", "*", "I", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "88"}], "/", "15"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "100"}], "/", "9"}], "*", "nu"}], "+", 
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{"24", "/", "5"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                    RowBox[{"44", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"31", "/", "10"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "9"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"3", "/", "2"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "/", 
                   "1367"}]}]}], ")"}], "*", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Qat", "[", 
                  RowBox[{
                   RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], ",", "u"}], 
                "]"}]}], ")"}], "/", "2860"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"25417", "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "971"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"3018", "/", "971"}], "*", "nu"}], "+", 
                    RowBox[{"9544", "/", "6797"}]}], ")"}], "*", 
                  RowBox[{"pinf", "^", "4"}], "*", 
                  RowBox[{
                   RowBox[{"u", "^", "4"}], "/", "3631"}]}], "+", 
                 RowBox[{
                  RowBox[{"pinf", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"721", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"16382", "/", "721"}], "*", "nu"}], "-", 
                    RowBox[{"68791", "/", "5047"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "3631"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "53783"}], "/", "76251"}], "-", 
                    RowBox[{
                    RowBox[{"1874", "/", "10893"}], "*", "nu"}], "+", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "53783"}], "/", "76251"}], "-", 
                    RowBox[{
                    RowBox[{"1874", "/", "10893"}], "*", "nu"}], "+", 
                    RowBox[{"nu", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                    RowBox[{"3300", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"9", "/", "10"}]}], ")"}], "/", "3631"}]}]}], 
                   ")"}], "*", 
                  RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1629"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"977", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"8522", "/", "2931"}], "*", "nu"}], "-", 
                    RowBox[{"26618", "/", "61551"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "543"}]}], "+", 
                    RowBox[{"1954", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"8522", "/", "2931"}], "*", "nu"}], "-", 
                    RowBox[{"26618", "/", "61551"}]}], ")"}], "*", "n2", "*", 
                    "bm1", "*", 
                    RowBox[{"bm2", "/", "543"}]}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"266", "/", "543"}], "*", "nu"}], "-", 
                    RowBox[{"3944", "/", "543"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "3631"}]}], "+", 
                    RowBox[{"1980", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"23", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"89", "/", "46"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "9"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"89", "/", "46"}]}], ")"}], "*", "bm2"}], ")"}], 
                    "/", "9"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "3631"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7920", "*", "bm1", "*", "bm2", "*", "n2"}], 
                    ")"}], "/", "3631"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3960", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], ")"}], "/", 
                    "3631"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3960", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}], ")"}], "/", 
                    "3631"}]}], ")"}], "*", 
                  RowBox[{"u", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"1140", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"101", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"958", "/", "101"}], "*", "nu"}], "-", 
                    RowBox[{"11360", "/", "2121"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "38"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"166", "/", "57"}], "*", "nu"}], "+", 
                    RowBox[{"668", "/", "57"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"166", "/", "57"}], "*", "nu"}], "+", 
                    RowBox[{"668", "/", "57"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "3631"}]}], "-", 
                    RowBox[{"2640", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"9", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"13", "/", "6"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"3", "/", "2"}]}], ")"}], "*", "n1", "*", "bm2"}],
                     "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"3", "/", "2"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "3631"}]}], "-", 
                    RowBox[{"10560", "*", "I", "*", "bm1", "*", "bm2", "*", 
                    RowBox[{"n1", "/", "3631"}]}], "-", 
                    RowBox[{"5280", "*", "I", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"n2", "/", "3631"}]}], "+", 
                    RowBox[{"7920", "*", "I", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", 
                    RowBox[{"n2", "/", "3631"}]}]}], ")"}], "*", "u"}], "-", 
                 RowBox[{"2700", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "88"}], "/", "15"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{"6", "*", "nu"}], "+", 
                    RowBox[{"124", "/", "9"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                    RowBox[{"44", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"11", "/", "10"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "9"}]}]}], ")"}], "*", 
                  RowBox[{"bm2", "/", "3631"}]}]}], ")"}], "*", "u", "*", 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"Qas", "[", 
                  RowBox[{"1", ",", "u"}], "]"}], ",", "u"}], "]"}]}], ")"}], 
             "/", "11440"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"pinf", "^", "6"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1", "*", "I"}], "-", 
                    RowBox[{
                    "2", "*", "I", "*", "bm1", "*", "bm2", "*", "n2"}]}], 
                    ")"}], "*", 
                   RowBox[{"u", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], "/", "3"}], "*", "bm1", "*", "bm2", 
                    "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"4", "/", "3"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                   "u"}], "-", 
                  RowBox[{"4", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2"}]}], 
                 ")"}], "*", 
                RowBox[{"u", "^", "2"}], "*", 
                RowBox[{"Log", "[", "r0", "]"}]}], "+", 
               RowBox[{
                RowBox[{"pinf", "^", "6"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1", "*", "I"}], "-", 
                    RowBox[{
                    "2", "*", "I", "*", "bm1", "*", "bm2", "*", "n2"}]}], 
                    ")"}], "*", 
                   RowBox[{"u", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], "/", "3"}], "*", "bm1", "*", "bm2", 
                    "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"4", "/", "3"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                   "u"}], "-", 
                  RowBox[{"4", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2"}]}], 
                 ")"}], "*", 
                RowBox[{"u", "^", "2"}], "*", 
                RowBox[{"Log", "[", "2", "]"}]}], "-", 
               RowBox[{"2", "*", 
                RowBox[{"pinf", "^", "6"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1", "*", "I"}], "-", 
                    RowBox[{
                    "2", "*", "I", "*", "bm1", "*", "bm2", "*", "n2"}]}], 
                    ")"}], "*", 
                   RowBox[{"u", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], "/", "3"}], "*", "bm1", "*", "bm2", 
                    "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"4", "/", "3"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                   "u"}], "-", 
                  RowBox[{"4", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2"}]}], 
                 ")"}], "*", 
                RowBox[{"u", "^", "2"}], "*", 
                RowBox[{"Log", "[", "b", "]"}]}], "+", 
               RowBox[{
                RowBox[{"pinf", "^", "6"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1", "*", "I"}], "-", 
                    RowBox[{
                    "2", "*", "I", "*", "bm1", "*", "bm2", "*", "n2"}]}], 
                    ")"}], "*", 
                   RowBox[{"u", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], "/", "3"}], "*", "bm1", "*", "bm2", 
                    "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"4", "/", "3"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"3", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                   "u"}], "-", 
                  RowBox[{"4", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2"}]}], 
                 ")"}], "*", 
                RowBox[{"u", "^", "2"}], "*", 
                RowBox[{"Log", "[", "u", "]"}]}], "+", 
               RowBox[{"63", "*", "I", "*", 
                RowBox[{"bm2", "^", "2"}], "*", 
                RowBox[{"n1", "/", "13"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"49", "*", 
                  RowBox[{"pinf", "^", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"20411", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"25296", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"36715", "/", "4216"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"210471", "/", "8432"}], "*", "nu"}], "+", 
                    RowBox[{"575587", "/", "59024"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "20411"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"275465", "/", "40822"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"458463", "/", "20411"}], "*", "nu"}], "+", 
                    RowBox[{"1364371", "/", "142877"}]}], ")"}], "*", "bm2"}],
                     "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"275465", "/", "40822"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"458463", "/", "20411"}], "*", "nu"}], "+", 
                    RowBox[{"1364371", "/", "142877"}]}], ")"}]}]}], ")"}], 
                    "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "120120"}]}], "+", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"328", "*", 
                    RowBox[{"I", "/", "105"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"5", "*", "I", "*", 
                    RowBox[{"LN0", "/", "7"}]}], "+", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "84"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "*", "Pi"}], ")"}], "/", "14"}]}], ")"}], 
                    "*", "pinf"}], "-", 
                    RowBox[{"199", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1209", "/", "398"}], "*", "nu"}], "+", 
                    RowBox[{"213", "/", "199"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "/", 
                    "1540"}]}]}], ")"}], "*", 
                  RowBox[{"u", "^", "5"}]}], ")"}], "/", "39"}], "+", 
               RowBox[{
                RowBox[{"pinf", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "n1"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"26621", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "/", "51480"}]}], "-", 
                    RowBox[{"300419", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "20592"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "861"}], "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "832"}]}], "+", 
                    RowBox[{"500031", "*", 
                    RowBox[{"I", "/", "11440"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "26"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"42", "*", "LN0"}], ")"}]}], "/", "13"}], "+", 
                    RowBox[{"549", "/", "130"}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"42", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"LN0", "^", "2"}], "/", "13"}]}], "+", 
                    RowBox[{"EulerGamma", "*", "I"}], "+", 
                    RowBox[{"549", "*", "I", "*", 
                    RowBox[{"LN0", "/", "65"}]}], "-", 
                    RowBox[{"1198013", "*", 
                    RowBox[{"I", "/", "90090"}]}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"26621", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "/", "51480"}]}], "-", 
                    RowBox[{"300419", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "20592"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "861"}], "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "832"}]}], "+", 
                    RowBox[{"500031", "*", 
                    RowBox[{"I", "/", "11440"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "26"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"42", "*", "LN0"}], ")"}]}], "/", "13"}], "+", 
                    RowBox[{"549", "/", "130"}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"42", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"LN0", "^", "2"}], "/", "13"}]}], "+", 
                    RowBox[{"EulerGamma", "*", "I"}], "+", 
                    RowBox[{"549", "*", "I", "*", 
                    RowBox[{"LN0", "/", "65"}]}], "-", 
                    RowBox[{"1198013", "*", 
                    RowBox[{"I", "/", "90090"}]}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12901"}], "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "/", "334620"}]}], "-", 
                    RowBox[{"769321", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "44616"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "861"}], "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "832"}]}], "+", 
                    RowBox[{"1346051", "*", 
                    RowBox[{"I", "/", "18590"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "26"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"42", "*", "LN0"}], ")"}]}], "/", "13"}], "+", 
                    RowBox[{"549", "/", "130"}]}], ")"}], "*", "Pi"}], "+", 
                    RowBox[{"EulerGamma", "*", "I"}], "-", 
                    RowBox[{"42", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"LN0", "^", "2"}], "/", "13"}]}], "+", 
                    RowBox[{"549", "*", "I", "*", 
                    RowBox[{"LN0", "/", "65"}]}], "-", 
                    RowBox[{"30733229", "*", 
                    RowBox[{"I", "/", "1171170"}]}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{"pinf", "^", "4"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"21", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"38", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"1094", "/", "285"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"55", "*", "I", "*", 
                    RowBox[{"Pi", "/", "38"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"55", "*", "LN0"}], ")"}], "/", "19"}], "-", 
                    RowBox[{"1067", "/", "228"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "9"}], "-", 
                    RowBox[{"76", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"1094", "/", "285"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"55", "*", "I", "*", 
                    RowBox[{"Pi", "/", "38"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"55", "*", "LN0"}], ")"}], "/", "19"}], "-", 
                    RowBox[{"1067", "/", "228"}]}], ")"}], "*", "bm1", "*", 
                    "n2", "*", 
                    RowBox[{"bm2", "/", "9"}]}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"68", "*", "nu"}], ")"}], "/", "15"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "3"}]}], ")"}], "/", "52"}], "+", 
                  RowBox[{"791", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"7217", "/", "339"}], "*", "nu"}], "+", 
                    RowBox[{"20417", "/", "1356"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{"8", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"7217", "/", "339"}], "*", "nu"}], "+", 
                    RowBox[{"20417", "/", "1356"}]}], ")"}], "*", "n2", "*", 
                    "bm1", "*", "bm2"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"10937", "/", "226"}], "*", "nu"}], "-", 
                    RowBox[{"4674", "/", "113"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "8580"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"21", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "*", "pinf"}], ")"}], 
                   "/", "26"}], "-", 
                  RowBox[{"49", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"5", "/", "7"}]}], ")"}], "/", "78"}]}]}], ")"}], 
                "*", 
                RowBox[{"u", "^", "4"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "56"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"27641", "*", 
                    RowBox[{"nu", "^", "3"}]}], ")"}], "/", "154440"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"11797", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "6435"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"41", "*", 
                    RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "384"}], "+", 
                    RowBox[{"146843", "/", "51480"}]}], ")"}], "*", "nu"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"183", "*", 
                    RowBox[{"I", "/", "140"}]}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"LN0", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "*", "EulerGamma"}], ")"}], "/", "42"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"183", "*", "LN0"}], ")"}], "/", "70"}], "-", 
                    RowBox[{"4606311", "/", "2242240"}]}], ")"}], "*", "n2", 
                    "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "4"}]}], "+", 
                    RowBox[{"2", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46811", "*", 
                    RowBox[{"nu", "^", "3"}]}], ")"}], "/", "154440"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"82727", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "68640"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"294049", "*", "nu"}], ")"}], "/", "102960"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"183", "*", 
                    RowBox[{"I", "/", "140"}]}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"LN0", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "*", "EulerGamma"}], ")"}], "/", "42"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"183", "*", "LN0"}], ")"}], "/", "70"}], "+", 
                    RowBox[{"487786927", "/", "242161920"}]}], ")"}], "*", 
                    "bm1", "*", "bm2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46811", "*", 
                    RowBox[{"nu", "^", "3"}]}], ")"}], "/", "154440"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"82727", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "68640"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"294049", "*", "nu"}], ")"}], "/", "102960"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"183", "*", 
                    RowBox[{"I", "/", "140"}]}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"LN0", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "*", "EulerGamma"}], ")"}], "/", "42"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"183", "*", "LN0"}], ")"}], "/", "70"}], "+", 
                    RowBox[{"487786927", "/", "242161920"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "13"}]}], "-", 
                  RowBox[{"28", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"25", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"5", "*", 
                    RowBox[{"I", "/", "3"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"109", "*", "I", "*", 
                    RowBox[{"LN0", "/", "50"}]}], "+", 
                    RowBox[{"10573", "*", 
                    RowBox[{"I", "/", "3000"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"109", "*", "Pi"}], ")"}], "/", "100"}]}], ")"}], 
                    "*", "n2", "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "6"}], "+", 
                    RowBox[{"2", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", "/", "5"}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"I", "/", "5"}]}]}], ")"}], "*", "Pi"}]}], ")"}], 
                    "*", "bm1", "*", "nu", "*", "bm2"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", "/", "5"}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"8", "*", 
                    RowBox[{"I", "/", "5"}]}]}], ")"}], "*", "Pi"}]}], ")"}], 
                    "*", "nu"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "13"}]}], "+", 
                  RowBox[{"4193", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1833", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"2381", "/", "1222"}], "*", "nu"}], "-", 
                    RowBox[{"15777", "/", "2444"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "1198"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"31594", "/", "1797"}], "*", "nu"}], "-", 
                    RowBox[{"452093", "/", "14376"}]}], ")"}], "*", "bm2"}], 
                    "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"31594", "/", "1797"}], "*", "nu"}], "-", 
                    RowBox[{"452093", "/", "14376"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "4290"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"28", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "60"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"9", "/", "4"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "3"}]}], ")"}], "/", "13"}], "+", 
                  RowBox[{"63", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"46", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"229", "/", "92"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "27"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"55", "/", "18"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"55", "/", "18"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "26"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"21", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], ")"}], "/", 
                   "26"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"21", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}], ")"}], "/", 
                   "26"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"21", "*", "bm1", "*", "bm2", "*", "n1"}], ")"}], 
                   "/", "13"}]}], ")"}], "*", 
                RowBox[{"u", "^", "3"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"833", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"3718", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"56203", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "/", "66924"}]}], "-", 
                    RowBox[{"1342859", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "334620"}]}], "+", 
                    RowBox[{"9274657", "*", "I", "*", 
                    RowBox[{"nu", "/", "892320"}]}], "+", 
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "26"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"42", "*", "LN0"}], ")"}]}], "/", "13"}], "+", 
                    RowBox[{"549", "/", "130"}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"42", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"LN0", "^", "2"}], "/", "13"}]}], "+", 
                    RowBox[{"EulerGamma", "*", "I"}], "+", 
                    RowBox[{"549", "*", "I", "*", 
                    RowBox[{"LN0", "/", "65"}]}], "-", 
                    RowBox[{"9138203", "*", 
                    RowBox[{"I", "/", "2342340"}]}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "833"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7436", "*", "bm1", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"56203", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "/", "66924"}]}], "-", 
                    RowBox[{"1342859", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "334620"}]}], "+", 
                    RowBox[{"9274657", "*", "I", "*", 
                    RowBox[{"nu", "/", "892320"}]}], "+", 
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "26"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"42", "*", "LN0"}], ")"}]}], "/", "13"}], "+", 
                    RowBox[{"549", "/", "130"}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"42", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"LN0", "^", "2"}], "/", "13"}]}], "+", 
                    RowBox[{"EulerGamma", "*", "I"}], "+", 
                    RowBox[{"549", "*", "I", "*", 
                    RowBox[{"LN0", "/", "65"}]}], "-", 
                    RowBox[{"9138203", "*", 
                    RowBox[{"I", "/", "2342340"}]}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "833"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"285427", "/", "7140"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"139193", "/", "952"}], "*", "nu"}], "+", 
                    RowBox[{"168401", "/", "1785"}]}], ")"}], "*", "I"}]}], 
                    ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "1859"}]}], "-", 
                  RowBox[{"168", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"I", "/", "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"163", "/", "60"}]}], ")"}], "*", "Pi"}]}], ")"}],
                     "*", "nu"}], "-", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "/", "8"}]}]}], ")"}],
                     "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "6"}], "+", 
                    RowBox[{"5", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "*", 
                    RowBox[{"I", "/", "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"163", "/", "60"}]}], ")"}], "*", "Pi"}]}], ")"}],
                     "*", "nu"}], "-", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "/", "8"}]}]}], ")"}],
                     "*", "bm1", "*", "n2", "*", 
                    RowBox[{"bm2", "/", "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", "nu", "*", 
                    "I"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "65"}]}], "-", 
                  RowBox[{"7", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"523", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"23813", "/", "1569"}], "*", "nu"}], "-", 
                    RowBox[{"118523", "/", "6276"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "3"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1046", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"23813", "/", "1569"}], "*", "nu"}], "-", 
                    RowBox[{"118523", "/", "6276"}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "3"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"10666", "/", "3"}], "*", "nu"}], "-", 
                    RowBox[{"5884", "/", "3"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "715"}]}], "-", 
                  RowBox[{"42", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "Pi", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "*", "bm2", "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "3"}], "/", "13"}]}], "-", 
                  RowBox[{"77", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"103", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"4", "/", "103"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "66"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"103", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"4", "/", "103"}]}], ")"}], "*", "bm2"}], ")"}], 
                    "/", "33"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"17", "/", "11"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "13"}]}], "+", 
                  RowBox[{"98", "*", "I", "*", "bm1", "*", "bm2", "*", 
                   RowBox[{"n2", "/", "13"}]}], "+", 
                  RowBox[{"49", "*", "I", "*", 
                   RowBox[{"bm2", "^", "2"}], "*", 
                   RowBox[{"n1", "/", "13"}]}], "-", 
                  RowBox[{"63", "*", "I", "*", 
                   RowBox[{"bm1", "^", "2"}], "*", 
                   RowBox[{"n1", "/", "26"}]}]}], ")"}], "*", 
                RowBox[{"u", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1680"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"397", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"11137", "/", "794"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"14863", "/", "397"}], "*", "nu"}], "-", 
                    RowBox[{"366331", "/", "12704"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "240"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"469", "/", "1440"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"19207", "/", "360"}], "*", "nu"}], "+", 
                    RowBox[{"80765", "/", "2304"}]}], ")"}], "*", "bm2"}], 
                    "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"469", "/", "1440"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"19207", "/", "360"}], "*", "nu"}], "+", 
                    RowBox[{"80765", "/", "2304"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "1859"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1008", "*", "n2", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "nu", "*", 
                    RowBox[{"pinf", "^", "5"}]}], ")"}], "/", "65"}], "+", 
                  RowBox[{"476", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"123", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"763", "/", "41"}], "*", "nu"}], "-", 
                    RowBox[{"27", "/", "656"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "68"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"696", "/", "17"}], "*", "nu"}], "-", 
                    RowBox[{"8131", "/", "544"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"696", "/", "17"}], "*", "nu"}], "-", 
                    RowBox[{"8131", "/", "544"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "429"}]}], "+", 
                  RowBox[{"392", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"87", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"101", "/", "116"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "56"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"31", "/", "16"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"31", "/", "16"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "39"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"77", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], ")"}], "/", 
                   "13"}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"231", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}], ")"}], "/", 
                   "26"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"154", "*", "bm1", "*", "bm2", "*", "n1"}], ")"}],
                    "/", "13"}]}], ")"}], "*", "u"}], "-", 
               RowBox[{"56", "*", "I", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"3", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"111", "/", "2"}], "*", "nu"}], "-", "62"}], 
                    ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "2"}], "-", 
                  RowBox[{"3", "*", "n2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"111", "/", "2"}], "*", "nu"}], "-", "62"}], 
                    ")"}], "*", "bm2"}], "+", 
                  RowBox[{"n1", "*", 
                   RowBox[{"bm1", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"111", "/", "2"}], "*", "nu"}], "+", "70"}], 
                    ")"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"pinf", "^", "4"}], "/", "143"}]}], "-", 
               RowBox[{"42", "*", "I", "*", 
                RowBox[{"bm1", "^", "2"}], "*", 
                RowBox[{"n1", "/", "13"}]}], "+", 
               RowBox[{"504", "*", "I", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"3", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"2363", "/", "108"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"26027", "/", "216"}], "*", "nu"}], "+", 
                    RowBox[{"952", "/", "27"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "2"}], "-", 
                  RowBox[{"3", "*", "n2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"2363", "/", "108"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"26027", "/", "216"}], "*", "nu"}], "+", 
                    RowBox[{"952", "/", "27"}]}], ")"}], "*", "bm2"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"233", "/", "36"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"2707", "/", "24"}], "*", "nu"}], "-", 
                    RowBox[{"272", "/", "9"}]}], ")"}], "*", "n1", "*", 
                   RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"pinf", "^", "6"}], "/", "1859"}]}], "+", 
               RowBox[{"126", "*", "I", "*", "bm1", "*", "bm2", "*", 
                RowBox[{"n2", "/", "13"}]}], "-", 
               RowBox[{"357", "*", "I", "*", 
                RowBox[{"pinf", "^", "6"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                  RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                  RowBox[{
                   RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"nu", "^", "3"}], "-", 
                  RowBox[{
                   RowBox[{"3895", "/", "102"}], "*", 
                   RowBox[{"nu", "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"721", "/", "17"}], "*", "nu"}], "-", 
                  RowBox[{"1504", "/", "153"}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"u", "^", "6"}], "/", "74360"}]}], "-", 
               RowBox[{"672", "*", "I", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"bm1", "*", "n2"}], "+", 
                  RowBox[{"bm2", "*", 
                   RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2", "*", "nu",
                 "*", 
                RowBox[{
                 RowBox[{"pinf", "^", "5"}], "/", "65"}]}], "-", 
               RowBox[{"56", "*", "I", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"3", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", "1"}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "2"}], "-", 
                  RowBox[{"3", "*", "n2", "*", "bm1", "*", 
                   RowBox[{"(", 
                    RowBox[{"nu", "+", "1"}], ")"}], "*", "bm2"}], "+", 
                  RowBox[{"n1", "*", 
                   RowBox[{"bm1", "^", "2"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"nu", "+", "4"}], ")"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"pinf", "^", "2"}], "/", "13"}]}]}], ")"}], "*", 
             RowBox[{"BesselK", "[", 
              RowBox[{"1", ",", "u"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"20", "*", 
                   RowBox[{"pinf", "^", "6"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"3", "/", "10"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "5"}], "*", "bm1", "*", "bm2", "*", 
                    "n1"}], "-", 
                    RowBox[{
                    RowBox[{"3", "/", "10"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{"u", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2", "*", "u",
                     "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}], ")"}], "/", 
                    "5"}]}], ")"}], "*", 
                   RowBox[{"u", "^", "2"}], "*", 
                   RowBox[{"Log", "[", "r0", "]"}]}], ")"}]}], "/", "3"}], 
               "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"10", "*", 
                  RowBox[{"pinf", "^", "6"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"3", "/", "10"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "5"}], "*", "bm1", "*", "bm2", "*", 
                    "n1"}], "-", 
                    RowBox[{
                    RowBox[{"3", "/", "10"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{"u", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2", "*", "u",
                     "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}], ")"}], "/", 
                    "5"}]}], ")"}], "*", 
                  RowBox[{"u", "^", "2"}], "*", 
                  RowBox[{"Log", "[", "2", "]"}]}], ")"}], "/", "3"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"20", "*", 
                  RowBox[{"pinf", "^", "6"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"3", "/", "10"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "5"}], "*", "bm1", "*", "bm2", "*", 
                    "n1"}], "-", 
                    RowBox[{
                    RowBox[{"3", "/", "10"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{"u", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2", "*", "u",
                     "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}], ")"}], "/", 
                    "5"}]}], ")"}], "*", 
                  RowBox[{"u", "^", "2"}], "*", 
                  RowBox[{"Log", "[", "b", "]"}]}], ")"}], "/", "3"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"10", "*", 
                  RowBox[{"pinf", "^", "6"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"3", "/", "10"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{
                    RowBox[{"3", "/", "5"}], "*", "bm1", "*", "bm2", "*", 
                    "n1"}], "-", 
                    RowBox[{
                    RowBox[{"3", "/", "10"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{"u", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2", "*", "u",
                     "*", "I"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}], ")"}], "/", 
                    "5"}]}], ")"}], "*", 
                  RowBox[{"u", "^", "2"}], "*", 
                  RowBox[{"Log", "[", "u", "]"}]}], ")"}], "/", "3"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"357", "*", 
                  RowBox[{"pinf", "^", "6"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"3895", "/", "102"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"721", "/", "17"}], "*", "nu"}], "-", 
                    RowBox[{"1504", "/", "153"}]}], ")"}], "*", 
                  RowBox[{"u", "^", "6"}]}], ")"}], "/", "74360"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"13797", "*", 
                  RowBox[{"pinf", "^", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"22624", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"26825", "/", "3232"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"1109343", "/", "45248"}], "*", "nu"}], "+", 
                    RowBox[{"780679", "/", "79184"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "17739"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"45248", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"26825", "/", "3232"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"1109343", "/", "45248"}], "*", "nu"}], "+", 
                    RowBox[{"780679", "/", "79184"}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "17739"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"70145", "/", "11826"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"84827", "/", "3942"}], "*", "nu"}], "+", 
                    RowBox[{"399656", "/", "41391"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{"20020", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"656", "/", "105"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"5", "*", "I", "*", 
                    RowBox[{"Pi", "/", "7"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "*", "LN0"}], ")"}], "/", "7"}], "-", 
                    RowBox[{"97", "/", "42"}]}], ")"}], "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{"pinf", "/", "5913"}]}], "-", 
                    RowBox[{"5174", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1209", "/", "398"}], "*", "nu"}], "+", 
                    RowBox[{"213", "/", "199"}]}], ")"}], "/", "5913"}]}]}], 
                   ")"}], "*", 
                  RowBox[{"u", "^", "5"}]}], ")"}], "/", "74360"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"42", "*", 
                  RowBox[{"pinf", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"93541", "*", 
                    RowBox[{"nu", "^", "3"}]}], ")"}], "/", "308880"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"830749", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "205920"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"41", "*", 
                    RowBox[{"Pi", "^", "2"}]}], ")"}]}], "/", "128"}], "+", 
                    RowBox[{"78829", "/", "8580"}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"183", "*", 
                    RowBox[{"I", "/", "140"}]}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"LN0", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "*", "EulerGamma"}], ")"}], "/", "42"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"183", "*", "LN0"}], ")"}], "/", "70"}], "-", 
                    RowBox[{"68119627", "/", "30270240"}]}], ")"}]}], "*", 
                    "n2", "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16223", "*", 
                    RowBox[{"nu", "^", "3"}]}], ")"}], "/", "154440"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"34747", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "6435"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"41", "*", 
                    RowBox[{"Pi", "^", "2"}]}], ")"}]}], "/", "128"}], "+", 
                    RowBox[{"109101", "/", "5720"}]}], ")"}], "*", "nu"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"183", "*", 
                    RowBox[{"I", "/", "140"}]}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"LN0", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "*", "EulerGamma"}], ")"}], "/", "42"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"183", "*", "LN0"}], ")"}], "/", "70"}], "-", 
                    RowBox[{"200315677", "/", "30270240"}]}], ")"}], "*", 
                    "bm2"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"16223", "*", 
                    RowBox[{"nu", "^", "3"}]}], ")"}], "/", "154440"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"34747", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "6435"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"41", "*", 
                    RowBox[{"Pi", "^", "2"}]}], ")"}]}], "/", "128"}], "+", 
                    RowBox[{"109101", "/", "5720"}]}], ")"}], "*", "nu"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"183", "*", 
                    RowBox[{"I", "/", "140"}]}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"LN0", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "*", "EulerGamma"}], ")"}], "/", "42"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"183", "*", "LN0"}], ")"}], "/", "70"}], "-", 
                    RowBox[{"200315677", "/", "30270240"}]}], ")"}]}]}], 
                    ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "+", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "25"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"733", "*", 
                    RowBox[{"I", "/", "375"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"41", "*", "I", "*", 
                    RowBox[{"LN0", "/", "25"}]}], "+", 
                    RowBox[{"3977", "*", 
                    RowBox[{"I", "/", "1500"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"41", "*", "Pi"}], ")"}], "/", "50"}]}], ")"}], 
                    "*", "n2", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "6"}]}], "+", 
                    RowBox[{"2", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"11", "*", 
                    RowBox[{"I", "/", "30"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"3", "*", "I", "*", 
                    RowBox[{"LN0", "/", "2"}]}], "+", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "40"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "*", "Pi"}], ")"}], "/", "4"}]}], ")"}], "*",
                     "bm1", "*", "bm2"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"11", "*", 
                    RowBox[{"I", "/", "30"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"3", "*", "I", "*", 
                    RowBox[{"LN0", "/", "2"}]}], "+", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "40"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "*", "Pi"}], ")"}], "/", "4"}]}], ")"}], "*",
                     "n2"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "3"}], "/", "3"}]}], "-", 
                    RowBox[{"269", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "834"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"6001", "/", "417"}], "*", "nu"}], "+", 
                    RowBox[{"3989", "/", "417"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "269"}]}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"47087", "/", "1614"}], "*", "nu"}], "+", 
                    RowBox[{"17539", "/", "807"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"47087", "/", "1614"}], "*", "nu"}], "+", 
                    RowBox[{"17539", "/", "807"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "3960"}]}], "+", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "60"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"pinf", "/", "2"}]}], "-", 
                    RowBox[{"7", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"5", "/", "7"}]}], ")"}], "/", "36"}]}]}], ")"}], 
                  "*", 
                  RowBox[{"u", "^", "4"}]}], ")"}], "/", "13"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"28672", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"46475", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"369313", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "/", "418275"}]}], "-", 
                    RowBox[{"430983", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "371800"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2583", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "4160"}]}], "+", 
                    RowBox[{"1770013", "*", 
                    RowBox[{"I", "/", "743600"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "26"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"42", "*", "LN0"}], ")"}]}], "/", "13"}], "+", 
                    RowBox[{"549", "/", "130"}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"42", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"LN0", "^", "2"}], "/", "13"}]}], "+", 
                    RowBox[{"EulerGamma", "*", "I"}], "+", 
                    RowBox[{"549", "*", "I", "*", 
                    RowBox[{"LN0", "/", "65"}]}], "-", 
                    RowBox[{"1675138", "*", 
                    RowBox[{"I", "/", "266175"}]}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "28672"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"46475", "*", "bm1", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"369313", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "/", "418275"}]}], "-", 
                    RowBox[{"430983", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "/", "371800"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2583", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "4160"}]}], "+", 
                    RowBox[{"1770013", "*", 
                    RowBox[{"I", "/", "743600"}]}]}], ")"}], "*", "nu"}], "+", 
                    RowBox[{"7", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "26"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"42", "*", "LN0"}], ")"}]}], "/", "13"}], "+", 
                    RowBox[{"549", "/", "130"}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"42", "*", "I", "*", 
                    RowBox[{
                    RowBox[{"LN0", "^", "2"}], "/", "13"}]}], "+", 
                    RowBox[{"EulerGamma", "*", "I"}], "+", 
                    RowBox[{"549", "*", "I", "*", 
                    RowBox[{"LN0", "/", "65"}]}], "-", 
                    RowBox[{"1675138", "*", 
                    RowBox[{"I", "/", "266175"}]}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "14336"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"823751", "/", "32768"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"4916251", "/", "65536"}], "*", "nu"}], "+", 
                    RowBox[{"1139029", "/", "28672"}]}], ")"}], "*", "I"}]}], 
                    ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "27885"}]}], "+", 
                  RowBox[{"168", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"5", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", "*", 
                    RowBox[{"I", "/", "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"134", "/", "45"}]}], ")"}], "*", "Pi"}]}], ")"}],
                     "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}]}], ")"}], "/", "4"}]}],
                     ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "8"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "*", "bm1", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", "*", 
                    RowBox[{"I", "/", "5"}]}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", "LN0"}], "+", 
                    RowBox[{"134", "/", "45"}]}], ")"}], "*", "Pi"}]}], ")"}],
                     "*", "nu"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}]}], ")"}], "/", "4"}]}],
                     ")"}], "*", "bm2"}], ")"}], "/", "4"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", "nu", "*", 
                    "I"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "65"}]}], "-", 
                  RowBox[{"105", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"257", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"5273", "/", "514"}], "*", "nu"}], "-", 
                    RowBox[{"5781", "/", "257"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "180"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"257", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"5273", "/", "514"}], "*", "nu"}], "-", 
                    RowBox[{"5781", "/", "257"}]}], ")"}], "*", "bm1", "*", 
                    "bm2"}], ")"}], "/", "90"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"223", "/", "6"}], "*", "nu"}], "-", 
                    RowBox[{"1717", "/", "30"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "143"}]}], "-", 
                  RowBox[{"35", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "Pi", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "I"}], "-", 
                    RowBox[{"2", "*", "LN0"}], "+", 
                    RowBox[{"97", "/", "30"}]}], ")"}], "*", "bm2", "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "3"}], "/", "13"}]}], "-", 
                  RowBox[{"49", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"40", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"101", "/", "40"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "21"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"80", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"101", "/", "40"}]}], ")"}], "*", "bm1", "*", 
                    "bm2"}], ")"}], "/", "21"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"23", "/", "7"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "26"}]}], "+", 
                  RowBox[{"21", "*", "I", "*", "bm1", "*", "bm2", "*", 
                   RowBox[{"n2", "/", "13"}]}], "+", 
                  RowBox[{"21", "*", "I", "*", 
                   RowBox[{"bm2", "^", "2"}], "*", 
                   RowBox[{"n1", "/", "26"}]}], "-", 
                  RowBox[{"21", "*", "I", "*", 
                   RowBox[{"bm1", "^", "2"}], "*", 
                   RowBox[{"n1", "/", "26"}]}]}], ")"}], "*", 
                RowBox[{"u", "^", "3"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"84", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10105", "*", 
                    RowBox[{"nu", "^", "3"}]}], ")"}], "/", "30888"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"30907", "*", 
                    RowBox[{"nu", "^", "2"}]}], ")"}], "/", "205920"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"245347", "*", "nu"}], ")"}], "/", "34320"}], "+", 
                    RowBox[{
                    RowBox[{"Pi", "^", "2"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"183", "*", 
                    RowBox[{"I", "/", "140"}]}]}], ")"}], "*", "Pi"}], "-", 
                    RowBox[{"LN0", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13", "*", "EulerGamma"}], ")"}], "/", "42"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"183", "*", "LN0"}], ")"}], "/", "70"}], "-", 
                    RowBox[{"406340477", "/", "60540480"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"224", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"866119", "/", "53760"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"238961", "/", "6720"}], "*", "nu"}], "+", 
                    RowBox[{"20970973", "/", "501760"}]}], ")"}], "*", "bm1", 
                    "*", "bm2"}], ")"}], "/", "1287"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"112", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"866119", "/", "53760"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"238961", "/", "6720"}], "*", "nu"}], "+", 
                    RowBox[{"20970973", "/", "501760"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}], ")"}], "/", "1287"}]}], 
                    ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "13"}]}], "+", 
                  RowBox[{"56", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pi", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"4", "*", 
                    RowBox[{"I", "/", "3"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "nu"}], "-", 
                    RowBox[{"11", "*", "I", "*", 
                    RowBox[{"LN0", "/", "4"}]}], "+", 
                    RowBox[{"1067", "*", 
                    RowBox[{"I", "/", "240"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"11", "*", "Pi"}], ")"}], "/", "8"}]}], ")"}], 
                    "*", 
                    RowBox[{"bm2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    "4", "*", "bm1", "*", "bm2", "*", "n1", "*", "nu"}], 
                    ")"}], "/", "5"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", "nu"}], ")"}], 
                    "/", "5"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "13"}]}], "+", 
                  RowBox[{"49", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1469", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"10893", "/", "1469"}], "*", "nu"}], "-", 
                    RowBox[{"52473", "/", "5876"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "154"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"4859", "/", "42"}], "*", "nu"}], "-", 
                    RowBox[{"41653", "/", "336"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"4859", "/", "42"}], "*", "nu"}], "-", 
                    RowBox[{"41653", "/", "336"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "195"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"42", "*", "Pi", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LN0", "*", "I"}], "-", 
                    RowBox[{"97", "*", 
                    RowBox[{"I", "/", "60"}]}], "+", 
                    RowBox[{"Pi", "/", "2"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", 
                    RowBox[{"pinf", "^", "3"}]}], ")"}], "/", "13"}], "+", 
                  RowBox[{"98", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"47", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"25", "/", "47"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "28"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"73", "/", "56"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"73", "/", "56"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "13"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"7", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], ")"}], "/", "2"}],
                   "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"63", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}], ")"}], "/", 
                   "13"}], "+", 
                  RowBox[{"7", "*", "bm1", "*", "bm2", "*", "n1"}]}], ")"}], 
                "*", 
                RowBox[{"u", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"238", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"883", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"40021", "/", "7064"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"31797", "/", "7064"}], "*", "nu"}], "+", 
                    RowBox[{"254927", "/", "12362"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "102"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"883", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"40021", "/", "7064"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"31797", "/", "7064"}], "*", "nu"}], "+", 
                    RowBox[{"254927", "/", "12362"}]}], ")"}], "*", "bm1", 
                    "*", "bm2"}], ")"}], "/", "51"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"1059", "/", "34"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"23625", "/", "136"}], "*", "nu"}], "-", 
                    RowBox[{"483", "/", "34"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "1859"}]}], "-", 
                  RowBox[{"112", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", "bm2", "*", 
                   "nu", "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "5"}], "/", "65"}]}], "+", 
                  RowBox[{"14", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"89", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"2514", "/", "89"}], "*", "nu"}], "-", 
                    RowBox[{"11523", "/", "356"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "6"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"89", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"2514", "/", "89"}], "*", "nu"}], "-", 
                    RowBox[{"11523", "/", "356"}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "3"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"527", "/", "2"}], "*", "nu"}], "-", 
                    RowBox[{"1103", "/", "2"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "143"}]}], "-", 
                  RowBox[{"70", "*", "I", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"71", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"122", "/", "71"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "30"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"71", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"122", "/", "71"}]}], ")"}], "*", "bm2"}], ")"}], 
                    "/", "15"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"32", "/", "5"}]}], ")"}]}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "13"}]}], "+", 
                  RowBox[{"203", "*", "I", "*", "bm1", "*", "bm2", "*", 
                   RowBox[{"n2", "/", "13"}]}], "+", 
                  RowBox[{"203", "*", "I", "*", 
                   RowBox[{"bm2", "^", "2"}], "*", 
                   RowBox[{"n1", "/", "26"}]}], "-", 
                  RowBox[{"63", "*", "I", "*", 
                   RowBox[{"bm1", "^", "2"}], "*", 
                   RowBox[{"n1", "/", "13"}]}]}], ")"}], "*", "u"}], "-", 
               RowBox[{"504", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "143"}], "/", "12"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"517", "/", "48"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"2195", "/", "36"}], "*", "nu"}], "+", 
                    RowBox[{"16171", "/", "576"}]}], ")"}], "*", 
                   RowBox[{"pinf", "^", "6"}]}], "-", 
                  RowBox[{"13", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"233", "/", "4"}], "*", "nu"}], "+", 
                    RowBox[{"2955", "/", "32"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "9"}]}], "-", 
                  RowBox[{"143", "*", 
                   RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"47", "/", "8"}]}], ")"}], "*", 
                   RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "9"}]}]}], ")"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                   RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                   RowBox[{
                    RowBox[{"3", "/", "2"}], "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "/", 
                 "1859"}]}]}], ")"}], "*", 
             RowBox[{"BesselK", "[", 
              RowBox[{"0", ",", "u"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"357", "*", 
               RowBox[{"u", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                  RowBox[{"pinf", "^", "6"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"3895", "/", "102"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"721", "/", "17"}], "*", "nu"}], "-", 
                    RowBox[{"1504", "/", "153"}]}], ")"}], "*", 
                  RowBox[{"u", "^", "5"}], "*", "I"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"21788", "*", 
                    RowBox[{"pinf", "^", "4"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"26673", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"46415", "/", "17782"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"89019", "/", "8891"}], "*", "nu"}], "+", 
                    RowBox[{"30079", "/", "8891"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "21788"}], "+", 
                    RowBox[{"2", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"995", "/", "1676"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"7239", "/", "1676"}], "*", "nu"}], "+", 
                    RowBox[{"2959", "/", "1676"}]}], ")"}], "*", "bm1", "*", 
                    "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"995", "/", "1676"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"7239", "/", "1676"}], "*", "nu"}], "+", 
                    RowBox[{"2959", "/", "1676"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                    RowBox[{"597", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"1209", "/", "398"}], "*", "nu"}], "+", 
                    RowBox[{"213", "/", "199"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "/", 
                    "838"}]}]}], ")"}], "*", 
                    RowBox[{"u", "^", "4"}]}], ")"}], "/", "459"}], "+", 
                 RowBox[{"18016", "*", "I", "*", 
                  RowBox[{"pinf", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"121", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"10145", "/", "726"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"318073", "/", "5808"}], "*", "nu"}], "-", 
                    RowBox[{"6761", "/", "264"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "1126"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"121", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"10145", "/", "726"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"318073", "/", "5808"}], "*", "nu"}], "-", 
                    RowBox[{"6761", "/", "264"}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "563"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "391293"}], "/", "36032"}], "*", "nu"}], "+", 
                    RowBox[{"3678", "/", "563"}], "-", 
                    RowBox[{
                    RowBox[{"14685", "/", "18016"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{"nu", "^", "3"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                    RowBox[{"4615", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"29", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"4355", "/", "174"}], "*", "nu"}], "-", 
                    RowBox[{"1357", "/", "87"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "142"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"29", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"4355", "/", "174"}], "*", "nu"}], "-", 
                    RowBox[{"1357", "/", "87"}]}], ")"}], "*", "bm2"}], ")"}],
                     "/", "71"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"105", "/", "142"}], "*", "nu"}], "-", 
                    RowBox[{"13", "/", "71"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "4504"}]}], "+", 
                    RowBox[{"5005", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"5", "/", "7"}]}], ")"}], "/", "4504"}]}]}], 
                   ")"}], "*", 
                  RowBox[{
                   RowBox[{"u", "^", "3"}], "/", "153"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"280", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"103", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"713", "/", "2060"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"124008", "/", "515"}], "*", "nu"}], "+", 
                    RowBox[{"567379", "/", "8240"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "14"}], "+", 
                    RowBox[{"2", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"51", "/", "140"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"9081", "/", "35"}], "*", "nu"}], "-", 
                    RowBox[{"700421", "/", "1120"}]}], ")"}], "*", "bm1", "*",
                     "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "-", 
                    RowBox[{
                    RowBox[{"51", "/", "140"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"9081", "/", "35"}], "*", "nu"}], "-", 
                    RowBox[{"700421", "/", "1120"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "6"}], "/", "153"}]}], "+", 
                    RowBox[{"416", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"11", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{"603", "*", "nu"}], "+", 
                    RowBox[{"4271", "/", "8"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "24"}], "+", 
                    RowBox[{"2", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"157", "/", "6"}], "*", "nu"}], "+", 
                    RowBox[{"9139", "/", "192"}]}], ")"}], "*", "bm1", "*", 
                    "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"157", "/", "6"}], "*", "nu"}], "+", 
                    RowBox[{"9139", "/", "192"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "51"}]}], "-", 
                    RowBox[{"5720", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "25"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"109", "/", "50"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "6"}]}], "+", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"15", "/", "4"}]}], ")"}], "*", "n1", "*", "bm1", 
                    "*", "bm2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"15", "/", "4"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "51"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2860", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], ")"}], "/", 
                    "17"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2860", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}], ")"}], "/", 
                    "17"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"5720", "*", "bm1", "*", "bm2", "*", "n1"}], 
                    ")"}], "/", "17"}]}], ")"}], "*", 
                  RowBox[{"u", "^", "2"}]}], "+", 
                 RowBox[{"4240", "*", "I", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2145"}], "/", "106"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"55", "/", "212"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"1247", "/", "424"}], "*", "nu"}], "-", 
                    RowBox[{"6393", "/", "53"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "6"}]}], "-", 
                    RowBox[{"39", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"613", "/", "6"}], "*", "nu"}], "-", 
                    RowBox[{"43", "/", "3"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "53"}]}], "-", 
                    RowBox[{"1287", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"5", "/", "2"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "53"}]}]}], ")"}], "*", 
                  "bm2", "*", 
                  RowBox[{"u", "/", "153"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"480", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "143"}], "/", "12"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "3"}], "+", 
                    RowBox[{
                    RowBox[{"313", "/", "36"}], "*", 
                    RowBox[{"nu", "^", "2"}]}], "-", 
                    RowBox[{"135", "*", "nu"}], "-", 
                    RowBox[{"19787", "/", "576"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "6"}]}], "-", 
                    RowBox[{"13", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{"60", "*", "nu"}], "+", 
                    RowBox[{"1811", "/", "32"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "9"}]}], "-", 
                    RowBox[{"143", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"31", "/", "8"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "9"}]}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}], "/", "17"}]}], ")"}], 
               "*", 
               RowBox[{"Qas2", "[", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", "u"}], "]"}]}], ")"}], "/", 
             "148720"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6797", "*", 
               RowBox[{"pinf", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"3018", "/", "971"}], "*", "nu"}], "+", 
                    RowBox[{"9544", "/", "6797"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{"u", "^", "5"}], "*", "I"}], "-", 
                    RowBox[{"5086", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1088", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"5909", "/", "1632"}], "*", "nu"}], "-", 
                    RowBox[{"65039", "/", "22848"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "2543"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2176", "*", "n2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"5909", "/", "1632"}], "*", "nu"}], "-", 
                    RowBox[{"65039", "/", "22848"}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "2543"}], "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"4564", "/", "2543"}], "*", "nu"}], "+", 
                    RowBox[{"536", "/", "2543"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                    RowBox[{"1650", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"9", "/", "10"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "/", 
                    "2543"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}], "*", 
                    RowBox[{
                    RowBox[{"u", "^", "4"}], "/", "971"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1371"}], "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"1017", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"7774", "/", "1017"}], "*", "nu"}], "-", 
                    RowBox[{"97766", "/", "21357"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "457"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"482", "/", "1371"}], "*", "nu"}], "+", 
                    RowBox[{"2444", "/", "457"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"482", "/", "1371"}], "*", "nu"}], "+", 
                    RowBox[{"2444", "/", "457"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "971"}]}], "+", 
                    RowBox[{"1540", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"39", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"43", "/", "26"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "7"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"7", "/", "2"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"7", "/", "2"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "971"}]}], "+", 
                    RowBox[{"7920", "*", "I", "*", "bm1", "*", "bm2", "*", 
                    RowBox[{"n1", "/", "971"}]}], "+", 
                    RowBox[{"3960", "*", "I", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"n2", "/", "971"}]}], "-", 
                    RowBox[{"3960", "*", "I", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", 
                    RowBox[{"n2", "/", "971"}]}]}], ")"}], "*", 
                    RowBox[{"u", "^", "3"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1629", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1127", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"11222", "/", "3381"}], "*", "nu"}], "+", 
                    RowBox[{"6022", "/", "3381"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "543"}]}], "+", 
                    RowBox[{"2254", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"11222", "/", "3381"}], "*", "nu"}], "+", 
                    RowBox[{"6022", "/", "3381"}]}], ")"}], "*", "n2", "*", 
                    "bm1", "*", 
                    RowBox[{"bm2", "/", "543"}]}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"266", "/", "543"}], "*", "nu"}], "-", 
                    RowBox[{"3944", "/", "543"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "971"}]}], "-", 
                    RowBox[{"1980", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"37", "/", "22"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "3"}]}], "+", 
                    RowBox[{"22", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"37", "/", "22"}]}], ")"}], "*", "n2", "*", "bm1",
                     "*", 
                    RowBox[{"bm2", "/", "3"}]}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"1", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "971"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"13200", "*", "bm1", "*", "bm2", "*", "n2"}], 
                    ")"}], "/", "971"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3960", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], ")"}], "/", 
                    "971"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6600", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}], ")"}], "/", 
                    "971"}]}], ")"}], "*", 
                    RowBox[{"u", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1140"}], "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"101", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"958", "/", "101"}], "*", "nu"}], "-", 
                    RowBox[{"432", "/", "101"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "38"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"166", "/", "57"}], "*", "nu"}], "+", 
                    RowBox[{"668", "/", "57"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"166", "/", "57"}], "*", "nu"}], "+", 
                    RowBox[{"668", "/", "57"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "971"}]}], "+", 
                    RowBox[{"2640", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"9", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"13", "/", "6"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"3", "/", "2"}]}], ")"}], "*", "n1", "*", "bm2"}],
                     "+", 
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"3", "/", "2"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "971"}]}], "+", 
                    RowBox[{"10560", "*", "I", "*", "bm1", "*", "bm2", "*", 
                    RowBox[{"n1", "/", "971"}]}], "+", 
                    RowBox[{"5280", "*", "I", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"n2", "/", "971"}]}], "-", 
                    RowBox[{"7920", "*", "I", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", 
                    RowBox[{"n2", "/", "971"}]}]}], ")"}], "*", "u"}], "+", 
                    RowBox[{"2700", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "88"}], "/", "15"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{"6", "*", "nu"}], "+", 
                    RowBox[{"124", "/", "9"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                    RowBox[{"44", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"11", "/", "10"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "9"}]}]}], ")"}], "*", 
                    RowBox[{"bm2", "/", "971"}]}]}], ")"}], "*", 
                  RowBox[{"Qas", "[", 
                   RowBox[{"1", ",", "u"}], "]"}]}], "-", 
                 RowBox[{"11920", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "1367"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], "-", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n2"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"8577", "/", "2734"}], "*", "nu"}], "+", 
                    RowBox[{"2014", "/", "1367"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}], "*", 
                    RowBox[{
                    RowBox[{"u", "^", "4"}], "/", "2980"}]}], "+", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"65", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"118", "/", "5"}], "*", "nu"}], "-", 
                    RowBox[{"2439", "/", "130"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "596"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"6275", "/", "3576"}], "*", "nu"}], "+", 
                    RowBox[{"5801", "/", "3576"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"6275", "/", "3576"}], "*", "nu"}], "+", 
                    RowBox[{"5801", "/", "3576"}]}], ")"}], "*", "n2", "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "2"}]}], "-", 
                    RowBox[{"165", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"bm1", "^", "2"}], "*", "n2"}], "+", 
                    RowBox[{"2", "*", "bm1", "*", "bm2", "*", "n1"}], "-", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "*", "n2"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"5", "/", "4"}]}], ")"}], "/", "149"}]}]}], ")"}],
                     "*", 
                    RowBox[{"u", "^", "3"}], "*", "I"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"81", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "1987"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"908", "/", "5961"}], "*", "nu"}], "+", 
                    RowBox[{"4714", "/", "1987"}]}], ")"}], "*", "n1", "*", 
                    RowBox[{
                    RowBox[{"bm2", "^", "2"}], "/", "27"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3974", "*", "bm1", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"908", "/", "5961"}], "*", "nu"}], "+", 
                    RowBox[{"4714", "/", "1987"}]}], ")"}], "*", "bm2"}], 
                    ")"}], "/", "27"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "-", 
                    RowBox[{
                    RowBox[{"3226", "/", "27"}], "*", "nu"}], "+", 
                    RowBox[{"724", "/", "27"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "11920"}]}], "-", 
                    RowBox[{"99", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"77", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"89", "/", "154"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "9"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"154", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"89", "/", "154"}]}], ")"}], "*", "bm1", "*", 
                    "bm2"}], ")"}], "/", "9"}], "+", 
                    RowBox[{"n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"21", "/", "2"}]}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "596"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"297", "*", "bm1", "*", "bm2", "*", "n2"}], ")"}],
                     "/", "149"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"297", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", "n1"}], ")"}], "/", 
                    "298"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"297", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", "n1"}], ")"}], "/", 
                    "298"}]}], ")"}], "*", 
                    RowBox[{"u", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"249", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"337", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"416", "/", "337"}], "*", "nu"}], "-", 
                    RowBox[{"1512", "/", "337"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "166"}], "+", 
                    RowBox[{"2", "*", "n1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", "4"}], ")"}], "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"172", "/", "249"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", "4"}], ")"}], "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"172", "/", "249"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "4"}], "/", "1192"}]}], "-", 
                    RowBox[{"231", "*", "I", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"33", "*", "n2", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"5", "/", "22"}]}], ")"}], "*", 
                    RowBox[{"bm2", "^", "2"}]}], ")"}]}], "/", "14"}], "+", 
                    RowBox[{"2", "*", "n1", "*", "bm1", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"25", "/", "14"}]}], ")"}], "*", "bm2"}], "+", 
                    RowBox[{"n2", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "+", 
                    RowBox[{"25", "/", "14"}]}], ")"}]}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "298"}]}], "-", 
                    RowBox[{"330", "*", "I", "*", "bm1", "*", "bm2", "*", 
                    RowBox[{"n1", "/", "149"}]}], "-", 
                    RowBox[{"165", "*", "I", "*", 
                    RowBox[{"bm1", "^", "2"}], "*", 
                    RowBox[{"n2", "/", "149"}]}], "+", 
                    RowBox[{"495", "*", "I", "*", 
                    RowBox[{"bm2", "^", "2"}], "*", 
                    RowBox[{"n2", "/", "298"}]}]}], ")"}], "*", "u"}], "-", 
                    RowBox[{"135", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"bm1", "*", "n2"}], "+", 
                    RowBox[{"bm2", "*", 
                    RowBox[{"n1", "/", "2"}]}]}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "88"}], "/", "15"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"nu", "^", "2"}], "+", 
                    RowBox[{"6", "*", "nu"}], "+", 
                    RowBox[{"124", "/", "9"}]}], ")"}], "*", 
                    RowBox[{"pinf", "^", "4"}]}], "-", 
                    RowBox[{"44", "*", 
                    RowBox[{"(", 
                    RowBox[{"nu", "-", 
                    RowBox[{"11", "/", "10"}]}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"pinf", "^", "2"}], "/", "9"}]}]}], ")"}], "*", 
                    RowBox[{"bm2", "/", "596"}]}]}], ")"}], "*", 
                  RowBox[{
                   RowBox[{"Qat", "[", 
                    RowBox[{
                    RowBox[{"1", "/", "2"}], ",", "u"}], "]"}], "/", 
                   "971"}]}]}], ")"}]}], ")"}], "/", "11440"}]}], ")"}], "*", 
          "u"}]}], ")"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"4", "*", "nu"}]}], "]"}], "*", 
       RowBox[{"nu", "/", 
        RowBox[{"(", 
         RowBox[{"21", "*", "u", "*", 
          RowBox[{"b", "^", "2"}], "*", 
          RowBox[{"pinf", "^", "4"}]}], ")"}]}]}], "/.", "repLN0"}], "/.", 
     "repderspecfun"}], "/.", "repspecfun"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.996816598477289*^9, 3.996816620186931*^9}, {
   3.996816721667403*^9, 3.996816920294935*^9}, {3.996817002676399*^9, 
   3.996817003277738*^9}, {3.996818421231922*^9, 3.996818485135151*^9}, 
   3.99682903073636*^9, {3.996830266091812*^9, 3.996830269416649*^9}, {
   3.9968303665836773`*^9, 3.996830380141917*^9}, {3.996830478401308*^9, 
   3.996830481941585*^9}, {3.997003848044007*^9, 3.997003852329159*^9}, {
   3.997842406033838*^9, 3.997842409492737*^9}, {3.997963957138876*^9, 
   3.9979639605457287`*^9}, {3.9980423075140743`*^9, 3.9980423108108807`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"7eb31ce0-c26e-fc4a-b3fd-f22e8f6e2b7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"U3G3", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "->", "5"}], ",", 
     RowBox[{"nu", "->", "0.1"}], ",", 
     RowBox[{"n1", "->", "0.1"}], ",", 
     RowBox[{"n2", "->", "0.2"}], ",", 
     RowBox[{"bm1", "->", "0.3"}], ",", 
     RowBox[{"bm2", "->", "0.1"}], ",", 
     RowBox[{"b", "->", "1"}], ",", 
     RowBox[{"r0", "->", "1"}], ",", 
     RowBox[{"b0", "->", "1"}], ",", 
     RowBox[{"pinf", "->", "0.1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.996830401978557*^9, {3.996830493149698*^9, 3.996830496703209*^9}, 
   3.9970038021126842`*^9, {3.998042350399294*^9, 3.9980423542493896`*^9}, {
   3.9980425523355618`*^9, 3.998042555070778*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"6e0fff96-aea5-264c-b6e5-54184607d76a"],

Cell[BoxData[
 RowBox[{"47.007815527879906`", "\[VeryThinSpace]", "+", 
  RowBox[{"16.334121693834344`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.9968304872579403`*^9, 3.996830499354809*^9}, 
   3.9968315009473286`*^9, 3.997003804058632*^9, 3.997788109405144*^9, 
   3.997940150010265*^9, 3.9980144312675114`*^9, 3.9980430303753834`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"72e37bfa-fb23-454a-bda2-b37d2ccb5e55"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1428, 729.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e1e2f70d-69f5-2342-a23c-64b990d799e8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1114, 19, 357, "Chapter",ExpressionUUID->"30b1fbdd-3186-d241-bfcc-78587f03c419"],
Cell[CellGroupData[{
Cell[1719, 45, 550, 10, 105, "Section",ExpressionUUID->"fec3661c-3f0c-d640-89a2-21d053486cbb"],
Cell[2272, 57, 2347, 58, 83, "Input",ExpressionUUID->"aa86df28-1b25-f24f-9a0e-c1fc8dc94f3e"],
Cell[4622, 117, 1974, 58, 65, "Input",ExpressionUUID->"2b68febc-68ec-bf47-a020-0906e5842a2c"],
Cell[6599, 177, 4802, 144, 177, "Input",ExpressionUUID->"9ec1dd60-dc17-a34a-bf5c-e07d167caff7"],
Cell[11404, 323, 511, 12, 28, "Input",ExpressionUUID->"f58577b9-d49c-1147-b828-9b9fd6e25812"],
Cell[11918, 337, 449, 12, 28, "Input",ExpressionUUID->"517b6ef6-3ee7-fb49-a62a-e984cc02d7bb"],
Cell[12370, 351, 509, 13, 28, "Input",ExpressionUUID->"42fecd47-f3e8-7849-b652-c6cf1546dfb6"]
}, Closed]],
Cell[CellGroupData[{
Cell[12916, 369, 255, 4, 53, "Section",ExpressionUUID->"cf38d67b-0a46-864e-9a9c-2389372bfb6b"],
Cell[13174, 375, 2723, 77, 86, "Input",ExpressionUUID->"471e4e15-db5f-2346-a2f9-4033ee2f4cdc"]
}, Closed]],
Cell[CellGroupData[{
Cell[15934, 457, 284, 3, 53, "Section",ExpressionUUID->"cf9670af-15d5-3a4e-90c0-c32aa46714d3"],
Cell[CellGroupData[{
Cell[16243, 464, 1196, 34, 48, "Input",ExpressionUUID->"392dc233-3c9a-cc4c-99c6-9867dab0e1e9"],
Cell[17442, 500, 1331, 36, 52, "Output",ExpressionUUID->"1fd5d91e-1b7d-864a-a3a4-d1b566a50080"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[18822, 542, 153, 3, 53, "Section",ExpressionUUID->"818cd54c-a2bd-444f-a53b-9ecba55d24ae"],
Cell[18978, 547, 37335, 842, 714, "Input",ExpressionUUID->"bed63630-7db6-4e49-9b54-50f2437c9c87"],
Cell[CellGroupData[{
Cell[56338, 1393, 582, 14, 48, "Input",ExpressionUUID->"d2d628cc-4056-a141-b062-4f7b86330b84"],
Cell[56923, 1409, 336, 5, 32, "Output",ExpressionUUID->"d7424e69-38a4-8e48-894f-7b5f9ff3a731"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[57308, 1420, 152, 3, 53, "Section",ExpressionUUID->"4c3b509a-d416-ec4c-b747-b95f290fcdde"],
Cell[CellGroupData[{
Cell[57485, 1427, 81055, 1832, 1399, "Input",ExpressionUUID->"4d9d0f7d-7a17-1446-8731-bc56850ea3f2"],
Cell[138543, 3261, 289, 4, 32, "Output",ExpressionUUID->"b5e7439f-8347-5749-9366-d5b22d3b99b0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[138881, 3271, 154, 3, 53, "Section",ExpressionUUID->"85f1f308-b8bd-fa41-a5e6-2da08e1879fd"],
Cell[139038, 3276, 203921, 4541, 3492, "Input",ExpressionUUID->"7eb31ce0-c26e-fc4a-b3fd-f22e8f6e2b7d"],
Cell[CellGroupData[{
Cell[342984, 7821, 802, 19, 28, "Input",ExpressionUUID->"6e0fff96-aea5-264c-b6e5-54184607d76a"],
Cell[343789, 7842, 434, 6, 32, "Output",ExpressionUUID->"72e37bfa-fb23-454a-bda2-b37d2ccb5e55"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


